Integer formula encoding SageTeX package

The paper describes a SageTeX implementation of an integer encoding procedures.

==> ArithFormulas_script_alone.sage <==
#*************************************************************************#
#       Copyright (C) 2013 Edinah K. Gnang <gnang@Mathematx.com>          #
#                                                                         #
#  Distributed under the terms of the GNU General Public License (GPL)    #
#                                                                         #
#    This code is distributed in the hope that it will be useful,         #
#    but WITHOUT ANY WARRANTY; without even the implied warranty of       #
#    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU    #
#    General Public License for more details.                             #
#                                                                         #
#  The full text of the GPL is available at:                              #
#                                                                         #
#                  http://www.gnu.org/licenses/                           #
#*************************************************************************#

r"""
Computational Investigations of Arithmetic Formulas formula encodings 
and related algorithms.


AUTHORS:
    -- Edinah K. Gnang and Doron Zeilberger (Wed Aug 21 2013)

TODO:
    -- Try to implement faster version of some of the procedures implemented here.

"""

def T2Pre(expr):
    """
    Converts formula written in the bracket tree encoding to the Prefix string encoding notation


    EXAMPLES:
    The function implemented here tacitly assume that the input is valid
    ::
        sage: T2Pre(['+',1,1])
        '+11'


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    s = str(expr)
    return ((((s.replace("[","")).replace("]","")).replace(",","")).replace("'","")).replace(" ","")


def T2P(expr):
    """
    Converts the formula tree to Postfix notation


    EXAMPLES:
    The tacitly assume that the input is valid
    ::
        sage: T2P(['+',1,1])
        '11+'


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    s = str(expr)
    return ((((s.replace("[","")).replace("]","")).replace(",","")).replace("'","")).replace(" ","")[::-1]


def RollLD(L):
    """
    Given an Loaded die, L, the procedures rolls it


    EXAMPLES:
    The tacitly assume that the input is a valid binary tree expression
    ::
        sage: RollLD([1, 2, 3])
        '+11'


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    N = sum(L)
    r = randint(1,N)
    for i in range(len(L)):
        if sum(L[:i+1]) >= r:
            return 1+i


@cached_function
def FaT(n):
    """
    The set of formula-binary trees only using addition gates
    which evaluates to the input integer n.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: FaT(3)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n == 1:
        return [1]
    else :
        gu = []
        for i in range(1,n):
            gu = gu + [['+', g1, g2] for g1 in FaT(i) for g2 in FaT(n-i)]
        return gu


@cached_function
def FaPre(n):
    """
    The set of formula only using addition gates
    which evaluates to the input integer n in prefix notation.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: FaPre(3)
        ['+1+11', '++111']


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return [T2Pre(g) for g in FaT(n)]


@cached_function
def FaP(n):
    """
    The set of formula only using addition gates
    which evaluates to the input integer n in postfix notation.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: FaP(3)
        ['11+1+', '111++']


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return [T2P(g) for g in FaT(n)]


@cached_function
def Ca(n):
    """
    Outputs the number of formula-binary trees only using addition gates.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: Ca(3)
        2


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n == 1:
        return 1
    else :
        return sum([Ca(i)*Ca(n-i) for i in range(1,n)])


@cached_function
def LopFaT(n):
    """
    Outputs all the formula-binary trees only using addition
    but the first term of the addition is >= the second term

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: LopFaT(3)
        2


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n == 1:
        return [1]
    else :
        gu = []
        for i in range(1, 1+floor(n/2)):
            gu = gu + [['+', g1, g2] for g1 in LopFaT(n-i) for g2 in LopFaT(i)]
        return gu

@cached_function
def LopCa(n):
    """
    Outputs the number of formula-binary trees only using addition gates
    such that the first term of the addition is >= the second term.
    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: LopCa(3)
        ['+', ['+', 1, 1], 1]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n == 1:
        return 1
    else :
        return sum([LopCa(i)*LopCa(n-i) for i in range(1,1+floor(n/2))])


def RaFaT(n):
    """
    Outputs a uniformly randomly chosen formula-binary tree
    which evaluate to the input integer n.
    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaFat(3)
        ['+', ['+', 1, 1], 1]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n == 1:
        return [1]
    else :
        # Rolling the Loaded Die.
        j = RollLD([Ca(i)*Ca(n-i) for i in range(1,n+1)])
        return ['+', RaFaT(j), RaFaT(n-j)]


def RaFaPre(n):
    """
    Outputs a uniformly randomly chosen formula-binary tree
    which evaluate to the input integer n in Prefix notation.
    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaFaPre(3)
        ['+', ['+', 1, 1], 1]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return(T2Pre(RaFaT(n)))


def RaFaP(n):
    """
    Outputs a uniformly randomly chosen formula-binary tree
    which evaluate to the input integer n in Prefix notation.
    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaFaP(3)
        ['+', ['+', 1, 1], 1]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return(T2P(RaFaT(n)))


def RaLopFaT(n):
    """
    Outputs a uniformly randomly chosen formula-binary tree
    which evaluate to the input integer n such that the first
    term of the addition is >= the second term.
    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaLopFaT(3)
        ['+', ['+', 1, 1], 1]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n == 1:
        return [1]
    else:
        # Rolling the Loaded Die.
        j = RollLD([LopCa(i)*LopCa(n-i) for i in range(1,2+floor(n/2))])
        return ['+', RaLopFaT(n-j), RaLopFaT(j)]


def RaLopFaPre(n):
    """
    Outputs a uniformly randomly chosen formula-binary tree
    which evaluate to the input integer n such that the first
    term of the addition is >= the second term in prefix notation.
    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaLopFaPre(3)
        ['+', ['+', 1, 1], 1]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return T2Pre(RaLopFaT(n))


def RaLopFaP(n):
    """
    Outputs a uniformly randomly chosen formula-binary tree
    which evaluate to the input integer n such that the first
    term of the addition is >= the second term in poistfix notation.
    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaLopFaP(3)
        ['+', ['+', 1, 1], 1]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return T2P(RaLopFaT(n))


def LopFaPre(n):
    """
    Outputs all the formula-binary tree
    which evaluate to the input integer n such that the first
    term of the addition is >= the second term in prefix notation.
    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: LopFaPre(3)
        ['+', ['+', 1, 1], 1]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return [T2Pre(f) for f in LopFaT(n)]


def LopFaP(n):
    """
    Outputs all the formula-binary tree
    which evaluate to the input integer n such that the first
    term of the addition is >= the second term in prefix notation.
    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: LopFaP(3)
        ['+', ['+', 1, 1], 1]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return [T2P(f) for f in LopFaT(n)]


def FamTa(n):
    """
    The set of formula-binary trees only using addition  and
    multiplication gates with the top gate being an addition
    gate which evaluates to the input integer n.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: FamTa(3)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n == 1:
        return [1]
    else :
        gu = []
        for i in range(1,n):
            gu = gu + [['+', g1, g2] for g1 in FamT(i) for g2 in FamT(n-i)]
        return gu


@cached_function
def FamTm(n):
    """
    The set of formula-binary trees only using addition  and
    multiplication gates with the top gate being a multiplication
    gate which evaluates to the input integer n.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: FamTm(3)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n == 1:
        return []
    else :
        gu = []
        for i in range(2,1+floor(n/2)):
            if mod(n,i) == 0:
                gu = gu + [['*', g1, g2] for g1 in FamT(i) for g2 in FamT(n/i)]
        return gu


def FamT(n):
    """
    The set of formula-binary trees only using addition and
    multiplication gates.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: FamT(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return FamTa(n) + FamTm(n)


@cached_function
def Cama(n):
    """
    Output the size of the set of formulas produced by the procedure FamTa(n).

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: Cama(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n==1:
        return 1
    else:
        return sum([Cam(i)*Cam(n-i) for i in range(1,n)])


@cached_function
def Camm(n):
    """
    Output the size of the set of formulas produced by the procedure FamTa(n).

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: Camm(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return sum([Cam(i)*Cam(n/i) for i in range(2,1+floor(n/2)) if mod(n,i)==0])


@cached_function
def Cam(n):
    """
    Output the size of the set of formulas produced by the procedure FamTa(n).

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: Cam(2)
        1


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return Cama(n)+Camm(n)


def RaFamTa(n):
    """
    Outputs a formula-binary tree sampled uniformly at random
    which evaluates to the input integer n using only addition
    and multiplication gates.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaFamT(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n==1:
        return 1
    else:
        j = RollLD([Cam(i)*Cam(n-i) for i in range(1,n)])
        return ['+', RaFamT(j), RaFamT(n-j)]


def RaFamTm(n):
    """
    Outputs a formula-binary tree sampled uniformly at random
    which evaluates to the input integer n using only addition
    and multiplication gates.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaFamT(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if not is_prime(n):
        lu = []
        L  = []
        for i in range(2,1+floor(n/2)):
            if mod(n,i)==0:
                lu.append(i)
                L.append(Cam(i)*Cam(n/i))
        j = RollLD(L)
        return ['*', RaFamT(lu[j-1]), RaFamT(n/lu[j-1])]


def RaFamT(n):
    """
    Outputs a formula-binary tree sampled uniformly at random
    which evaluates to the input integer n using only addition
    and multiplication gates.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaFamT(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n==1:
        return 1
    else:
        i = RollLD([Cama(n),Camm(n)])
        if i==1:
            return RaFamTa(n)
        else :
            return RaFamTm(n)


@cached_function
def FamP(n):
    """
    Outputs the set of formula-binary tree written in postfix notation
    which evaluates to the input integer n using only addition
    and multiplication gates.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: FamP(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return [T2P(f) for f in FamT(n)]


@cached_function
def FamPre(n):
    """
    Outputs the set of formula-binary tree written in prefix notation
    which evaluates to the input integer n using only addition
    and multiplication gates.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: FamPre(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return [T2Pre(f) for f in FamT(n)]


def RaFamP(n):
    """
    Outputs a uniformly randomly sample formula-binary tree written
    in postfix notation which evaluates to the input integer n using
    only addition and multiplication gates.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaFamP(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return T2P(RaFamT(n))


def RaFamPre(n):
    """
    Outputs a uniformly randomly sample formula-binary tree written
    in prefix notation which evaluates to the input integer n using
    only addition and multiplication gates.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaFamPre(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return T2Pre(RaFamT(n))


@cached_function
def FameTa(n):
    """
    The set of formula-binary trees only using addition,
    multiplication, and exponentiation gates. The top gate
    being an addition gate and and the formula evaluates to
    the input integer n.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: FameTa(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n == 1:
        return [1]
    else:
        gu = []
        for i in range(1,n):
            gu = gu + [['+', g1, g2] for g1 in FameT(i) for g2 in FameT(n-i)]
        return gu

@cached_function
def FameTaII(n):
    """
    The set of formula-binary trees only using addition,
    multiplication, and exponentiation gates. The top gate
    being an addition gate and and the formula evaluates to
    the input integer n.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: FameTaII(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n == 1:
        return [1]
    else:
        gu = []
        for i in range(1,n):
            gu = gu + [['+', g1, g2] for g1 in FameT(i) for g2 in FameT(n-i)]
        return gu


@cached_function
def FameTm(n):
    """
    The set of formula-binary trees only using addition.
    multiplication and exponentiation gates with the top
    gate being a multiplication gate which evaluates to the
    input integer n.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: FameTm(3)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n == 1:
        return []
    else :
        gu = []
        for i in range(2,1+floor(n/2)):
            if mod(n,i) == 0:
                gu = gu + [['*', g1, g2] for g1 in FameT(i) for g2 in FameT(n/i)]
        return gu


@cached_function
def FameTe(n):
    """
    The set of formula-binary trees only using addition.
    multiplication and exponentiation gates with the top
    gate being an exponetiation gate which evaluates to the
    input integer n.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: FameTe(3)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n == 1:
        return []
    else :
        gu = []
        for i in range(2,2+floor(log(n)/log(2))):
            if floor(n^(1/i)) == ceil(n^(1/i)):
                gu = gu + [['^', g1, g2] for g1 in FameT(i) for g2 in FameT(n^(1/i))]
        return gu


@cached_function
def FameT(n):
    """
    The set of formula-binary trees only using addition.
    multiplication and exponentiation gates which evaluates to the
    input integer n.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: FameT(3)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return FameTa(n) + FameTm(n) + FameTe(n)


@cached_function
def Camea(n):
    """
    Output the size of the set of formulas produced by the procedure FamTa(n).

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: Camea(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n==1:
        return 1
    else:
        return sum([Came(i)*Came(n-i) for i in range(1,n)])


@cached_function
def Camem(n):
    """
    Output the size of the set of formulas produced by the procedure FamTa(n).

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: Camm(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return sum([Came(i)*Came(n/i) for i in range(2,1+floor(n/2)) if mod(n,i)==0])


@cached_function
def Camee(n):
    """
    Output the size of the set of formulas produced by the procedure FamTa(n).

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: Camee(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return sum([Came(i)*Came(n^(1/i)) for i in range(2,2+floor(log(n)/log(2))) if floor(n^(1/i)) == ceil(n^(1/i))])


@cached_function
def Came(n):
    """
    Output the size of the set of formulas produced by the procedure FamTa(n).

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: Came(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return Camea(n)+Camem(n)+Camee(n)


def RaFameTa(n):
    """
    Output a Random Formula Tres chosen uniformly at random amoung all
    Tree representation of the positive integer n which use a combination
    of addition, multiplication and exponentiation gates with the top gate
    being the addition gate

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaFameTa(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n == 1:
        return 1
    else:
        j = RollLD([Came(i)*Came(n-i) for i in range(1,n)])
        return ['+', RaFameT(j), RaFameT(n-j)]
        
def RaFameTm(n):
    """
    Outputs a formula-binary tree sampled uniformly at random
    which evaluates to the input integer n using only addition
    and multiplication and exponentiaiton gates, with the top
    gate being a multiplication gate.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaFameT(9)
        ['*', ['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if not is_prime(n):
        lu = []
        L  = []
        for i in range(2,1+floor(n/2)):
            if mod(n,i)==0:
                lu.append(i)
                L.append(Came(i)*Came(n/i))
        j = RollLD(L)
        return ['*', RaFameT(lu[j-1]), RaFameT(n/lu[j-1])]

def RaFameTe(n):
    """
    Outputs a formula-binary tree sampled uniformly at random
    which evaluates to the input integer n using only addition
    and multiplication and exponentiaiton gates, with the top
    gate being an exponentiation gate.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaFameTe(27)
        ['^', ['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if not is_prime(n) and n>1:
        lu = []
        L  = []
        for i in range(2,1+floor(n/2)):
            if floor(n^(1/i)) == ceil(n^(1/i)):
                lu.append(i)
                L.append(Came(i)*Came(n^(1/i)))
        j = RollLD(L)
        return ['^', RaFameT( n^(1/lu[j-1]) ), RaFameT(lu[j-1])]

def RaFameT(n):
    """
    Outputs a formula-binary tree sampled uniformly at random
    which evaluates to the input integer n using only addition
    multiplication and exponentiation gates.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaFameT(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n==1:
        return 1
    else:
        i = RollLD([Camea(n),Camem(n),Camee(n)])
        if i==1:
            return RaFameTa(n)
        elif i==2:
            return RaFameTm(n)
        else :
            return RaFameTe(n)

def RaFameP(n):
    """
    Outputs a uniformly randomly sample formula-binary tree written
    in postfix notation which evaluates to the input integer n using
    only addition, multiplication and exponentiation gates.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaFameP(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return T2P(RaFameT(n))


def RaFamePre(n):
    """
    Outputs a uniformly randomly sample formula-binary tree written
    in prefix notation which evaluates to the input integer n using
    only addition, multiplication  and exponentiation gates.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: RaFamePre(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    return T2Pre(RaFameT(n))


def EvalT(T):
    """
    Outputs the evaluation value of a tree.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: EvalT([['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]])
        6


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if T == 1:
        return 1
    elif T[0] == '+':
        return EvalT(T[1]) + EvalT(T[2])
    elif T[0] == '*':
        return EvalT(T[1]) * EvalT(T[2])
    elif T[0] == '^':
        return EvalT(T[1]) ^ EvalT(T[2])
    else:
        print 'IMPROPER INPUT !!!'

@cached_function
def ShortestTame(n):
    """
    Outputs the length and an example of the smallest binary-tree
    formula using addition, multiplication and exponentiation

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: Came(6)
        [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n==1:
        return [1,1]
    else:
        aluf = []
        si = 2*n
        for i in range(1,n):
            T1 = ShortestTame(i)
            T2 = ShortestTame(n-i)
            if (T1[0]+T2[0]+1) < si:
                si = T1[0]+T2[0]+1
                if EvalT(T1[1]) <= EvalT(T2[1]):
                    aluf = ['+', T1[1], T2[1]]
                else:
                    aluf = ['+', T2[1], T1[1]]

        for i in range(2,floor(n/2)):
            if mod(n,i)==0:
                T1 = ShortestTame(i)
                T2 = ShortestTame(n/i)
                if (T1[0]+T2[0]+1) < si:
                    si = T1[0]+T2[0]+1
                    if EvalT(T1[1]) <= EvalT(T2[1]):
                        aluf = ['*', T1[1], T2[1]]
                    else:
                        aluf = ['*', T2[1], T1[1]]

        for i in range(2,2+floor(log(n)/log(2))):
            if floor(n^(1/i)) == ceil(n^(1/i)):
                T1 = ShortestTame(n^(1/i))
                T2 = ShortestTame(i)
                if (T1[0]+T2[0]+1) < si:
                    si = T1[0]+T2[0]+1
                    aluf = ['^', T1[1], T2[1]]
        return [si, aluf]

def get_permutation(la,lb):
    """
    Obtains a permutation list from two lists of the same size.
    No check is performed here the user must be very carefull
    to input lists of the same size
    
 
    EXAMPLES:
    ::
        sage: get_permutation([1, 2, 3, 4, 6, 8],[1, 2, 4, 8, 3, 6])
        [0, 1, 4, 2, 5, 3]

    AUTHORS:
    - Edinah K. Gnang
    - To Do: 
    """
    # Initializing the output
    L = list()

    # Loop performing the evaluation.
    for i1 in range(len(la)):
        for i2 in range(len(lb)):
            if la[i1] == lb[i2]:
                L.append(i2)
                break
   
    return L

def permute(l,p):
    """
    Permutes the entries of the list l according to the permutation p
    No check is performed here the user must be very carefull
    to input lists of the same size
 
    EXAMPLES:
    ::
        sage: permute([1, x, x^x, x^(x + 1), x + 1, (x + 1)*x],[0, 1, 4, 2, 5, 3])
        [1, x, x+1, x^x, x*(x+1), x^(x+1)]

    AUTHORS:
    - Edinah K. Gnang
    - To Do: 
    """
    # Initializing the output
    L = list()

    # Loop performing the evaluation.
    for i in range(len(l)):
        L.append(l[p[i]])
   
    return L


@cached_function
def NaiveZetaT(nbit):
    """
    Produces Tree associated with the Second Canonical Forms.

    ::
        sage: ZetaT(2)
        [[['+', 1, 1], ['+', 1, ['+', 1, 1]]],
         [1, ['+', 1, 1], ['+', 1, ['+', 1, 1]], ['^', ['+', 1, 1], ['+', 1, 1]]]]
    """

    # Initial conditions
    Pk = [['+',1,1]]
    Nk = [1] + Pk
    for it in range(1,nbit):
        L = []
        for p in Pk:
            if L == []:
                L = [1] + [p] + [['^',p,Nk[i]] for i in range(1,len(Nk))]

            else:
                Lp = [p] + [['^',p,Nk[i]] for i in range(1,len(Nk))]
                L  = L + [['*',L[i],n] for i in range(1,len(L)) for n in Lp] + Lp

        # Sorting the list
        Va = [EvalT(l) for l in L]
        Vb = copy(Va)
        Vb.sort()
        perm = get_permutation(Vb, Va)
        # Reinitialization of the list Nk
        Nk = permute(L, perm)
    
        # Set completion
        l = len(Nk)
        i = 0
        while i < l-1:
            if EvalT(Nk[i+1]) - EvalT(Nk[i]) == 2 :
                Pk.append(['+',1,Nk[i]])
                Nk.insert(i+1, ['+',1,Nk[i]])
                l = l+1
            else:
                i = i+1
    return [Pk, Nk]

@cached_function
def Goodstein(number_of_iterations=1):
    """
    Produces the set of symbolic expressions associated with the
    the first canonical form. In all the expressions the symbolic
    variable x stands for a short hand notation for the formula (1+1).

    ::
        sage: Goodstein(1)
        [1, x^x, x, x^x + 1, x + 1, x^x + x, x^x + x + 1]
    """
    # Initial condition of Initial set
    Ng0 = [1, x]

    # Main loop performing the iteration
    for iteration in range(number_of_iterations):
        # Implementation of the set recurrence
        Ng0 = [1] + [x^n for n in Ng0]
        # Initialization of a buffer list Ng1
        # which will store updates to Ng0
        Ng1 = []
        for n in Set(Ng0).subsets():
            if n.cardinality() > 0:
                Ng1.append(sum(n))
        Ng0 = list(Ng1)
    Nf = []
    for i in range(len(Ng0)):
        Nf.append([])
    for i in range(len(Nf)):
        Nf[(Ng0[i]).subs(x=2)-1].append(Ng0[i])
    Ng0=[]
    for i in range(len(Nf)):
        Ng0.append(Nf[i][0])
    return Ng0


@cached_function
def GoodsteinT(number_of_iterations=1):
    """
    Produces Tree associated with Goodstein Trees.

    ::
        sage: GoodsteinT(1)
       [1,
        ['+', 1, 1],
        ['^', ['+', 1, 1], ['+', 1, 1]],
        ['+', 1, ['+', 1, 1]],
        ['+', 1, ['^', ['+', 1, 1], ['+', 1, 1]]],
        ['+', ['+', 1, 1], ['^', ['+', 1, 1], ['+', 1, 1]]],
        ['+', ['+', 1, ['+', 1, 1]], ['^', ['+', 1, 1], ['+', 1, 1]]]] 
    """
    # Initial condition of Initial set
    Ng0 = [1, ['+',1,1]]

    # Main loop performing the iteration
    for iteration in range(number_of_iterations):
        # Implementation of the set recurrence
        Tmp = copy(Ng0)
        Tmp.pop(0)
        Ng0 = [1] + [['+',1,1]] + [['^',['+',1,1], m] for m in Tmp]
        # Initialization of a buffer list Ng1
        # which will store updates to Ng0
        Ng1 = []
        for n in Set(range(len(Ng0))).subsets():
            if n.cardinality() == 1:
                Ng1.append(Ng0[n[0]])
            elif n.cardinality() > 1:
                T = Ng0[n[0]]
                for j in range(1,n.cardinality()):
                    T = ['+', T, Ng0[n[j]]]
                Ng1.append(T)
        Ng0 = copy(Ng1)

    # Sorting the obtained list
    Nf = []
    for i in range(len(Ng0)):
        Nf.append([])
    for i in range(len(Nf)):
        Nf[EvalT(Ng0[i])-1].append(Ng0[i])
    Ng0=[]
    for i in range(len(Nf)):
        Ng0.append(Nf[i][0])

    return Ng0


def list_eval(l):
    """
    Perform the evaluation of the list to integers
 
    EXAMPLES:
    ::
        sage: var('x')
        sage: list_eval([1, x, x+1, x^x])
        [1,2,3,4]

    AUTHORS:
    - Edinah K. Gnang
    - To Do: 
    """
    # Initializing the output
    L = list()

    # Loop performing the evaluation.
    for i in range(len(l)):
        L.append(l[i].substitute(x=2))
   
    return L


def get_permutation(la,lb):
    """
    Obtains a permutation list from two lists of the same size.
    No check is performed here the user must be very carefull
    to input lists of the same size
    
 
    EXAMPLES:
    ::
        sage: get_permutation([1, 2, 3, 4, 6, 8],[1, 2, 4, 8, 3, 6])
        [0, 1, 4, 2, 5, 3]

    AUTHORS:
    - Edinah K. Gnang
    - To Do: 
    """
    # Initializing the output
    L = list()

    # Loop performing the evaluation.
    for i1 in range(len(la)):
        for i2 in range(len(lb)):
            if la[i1] == lb[i2]:
                L.append(i2)
                break
   
    return L

def permute(l,p):
    """
    Permutes the entries of the list l according to the permutation p
    No check is performed here the user must be very carefull
    to input lists of the same size
 
    EXAMPLES:
    ::
        sage: permute([1, x, x^x, x^(x + 1), x + 1, (x + 1)*x],[0, 1, 4, 2, 5, 3])
        [1, x, x+1, x^x, x*(x+1), x^(x+1)]

    AUTHORS:
    - Edinah K. Gnang
    - To Do: 
    """
    # Initializing the output
    L = list()

    # Loop performing the evaluation.
    for i in range(len(l)):
        L.append(l[p[i]])
   
    return L

@cached_function
def base2expansion(n):
    """
    Returns the polynomial encoding the binary expansion
     
    EXAMPLES: 
    The function is a crucial first step to the recursive encoding
    
    ::
        sage: p = base2expansion(10)
        sage: p
        x^3 + x

    AUTHORS:
    - Edinah K. Gnang
    -  
    """
    x = var('x')
    # polynomial
    p = 0
    k = 2
    if n == 1:
        return 1
    elif n > 1:
        while k < n:
            k = k^2
    
        if k == n:
            return x^(log(k,2))

        elif k > n:
            k = sqrt(k)
            while k < n:
                k = 2*k
                if k == n:
                    return x^(log(k,2))
                elif k > n:
                    p = x^(floor(log(k/2,2))) + base2expansion(n-k/2)
    return p

@cached_function
def base2expansionT(n):
    """
    Returns the polynomial encoding the binary expansion
     
    EXAMPLES: 
    The function is a crucial first step to the recursive encoding
    
    ::
        sage: p = base2expansionT(2)
        ['+',1,1]

    AUTHORS:
    - Edinah K. Gnang
    -  
    """
    x = var('x')
    # polynomial
    p = 0
    k = 2
    if n == 1:
        return 1
    elif n > 1:
        while k < n:
            k = k^2
        if k == n:
            return ['^',['+',1,1],log(k,2)]
        elif k > n:
            k = sqrt(k)
            while k < n:
                k = 2*k
                if k == n:
                    return ['^',['+',1,1],log(k,2)]
                elif k > n:
                    p = ['+',['^',['+',1,1],(floor(log(k/2,2)))],base2expansionT(n-k/2)]
    return p


@cached_function
def recurse_base2expansion(n):
    """
    Returns the Goodstein encoding of the input integer n
     
    EXAMPLES: 
    The function builds the crucial base2expansion function
    however it should be noted that it's a horrible idea
    to use this function to compute the recursive encoding
    for a list of consecutive integer the number of recursive
    call is unmanageabl
    
    ::
        sage: Lt = leading_term(x^(x^x+1)+x^x+x+1)
        sage: Lt
        x^(x^x+1)

    AUTHORS:
    - Edinah K. Gnang
    -  
    """
    # polynomial
    p = 0
    k = 2
    if n == 1:
        return 1
    elif n > 1:
        while k < n:
            k = k^2
    
        if k == n:
            return x^recurse_base2expansion(log(k,2))

        elif k > n:
            k = sqrt(k)
            while k < n:
                k = 2*k
                if k == n:
                    return x^recurse_base2expansion(log(k,2))
                elif k > n:
                    p = x^recurse_base2expansion(floor(log(k/2,2))) + recurse_base2expansion(n-k/2)
    return p

@cached_function
def recurse_base2expansionT(n):
    """
    Returns the Goodstein Tree encoding of the input integer n
     
    EXAMPLES: 
    The function builds the crucial base2expansion function
    however it should be noted that it's a horrible idea
    to use this function to compute the recursive encoding
    for a list of consecutive integer the number of recursive
    call is unmanageabl
    
    ::
        sage: recurse_base2expansionT(2)
        ['+',1,1]

    AUTHORS:
    - Edinah K. Gnang
    -  
    """
    # polynomial
    p = 0
    k = 2
    if n == 1:
        return 1
    elif n > 1:
        while k < n:
            k = k^2
    
        if k == n:
            return ['^',['+',1,1],recurse_base2expansionT(log(k,2))]

        elif k > n:
            k = sqrt(k)
            while k < n:
                k = 2*k
                if k == n:
                    return ['^',['+',1,1],recurse_base2expansionT(log(k,2))]
                elif k > n:
                    p = ['+',['^',['+',1,1],recurse_base2expansionT(floor(log(k/2,2)))],recurse_base2expansionT(n-k/2)]
    return p

def N_1_k_plus_1(Nk, Pk, k):
    L = []
    for q in Pk: 
        for n in range(floor(N(ln(2^(k+1)))/N(ln(q.subs(x=2)))), floor(N(ln(2^(k+2)))/N(ln(q.subs(x=2))))):
            L.append(q^Nk[n])
    return L

def generate_factor_script(c):
    """
    Creates a file N_c_kplus1.sage which contains a sage script which is responsible 
    for generating the c-prime-factors integers.
 
    EXAMPLE:
 
    ::
        sage: generate_factor_script(2)
        1
        sage: cat N_2_kplus1.sage
        def N_2_k_plus_1(Nk, Pk, k):
            L = []
            for p0 in Pk: 
                for n0 in range(floor(ln(2^(k+2))/ln(p0.subs(x=2)))):
                    for p1 in Pk[Pk.index(p0)+1:]:
                        if floor(ln(2^(k+1)/(p0^Nk[n0]).subs(x=2))/ln(p1.subs(x=2)))>=0:
                            for n1 in range(floor(ln(2^(k+1)/(p0^Nk[n0]).subs(x=2))/ln(p1.subs(x=2))), floor(ln(2^(k+2)/(p0^Nk[n0]).subs(x=2))/ln(p1.subs(x=2)))):
                                L.append(p0^Nk[n0]*p1^Nk[n1])
            return L

    AUTHORS:
    - Edinah K. Gnang
    - To Do: 
    """
    # Creating the string corresponding to the file name
    filename = 'N_'+str(c)+'_kplus1.sage'

    # Opening the file
    f = open(filename,'w')
    f.write('def N_'+str(c)+'_k_plus_1(Nk, Pk, k):\n')
    f.write('    L = []\n')
    # variable storing the spaces
    sp = ''
    for i in range(c):
        if i<1:
            sp=sp+'    '
            f.write(sp+'for p'+str(i)+' in Pk:\n')
            sp=sp+'    '
            f.write(sp+'for n'+str(i)+' in range(floor(N(ln(2^(k+2)))/N(ln(p'+str(i)+'.subs(x=2))))):\n' )
        elif i==c-1:
            sp=sp+'    '
            f.write(sp+'for p'+str(i)+' in Pk[Pk.index(p'+str(i-1)+')+1:]:\n')
            sp=sp+'    '
            dv = ''
            for d in range(i):
                # string keeping track of the divisors
                if d == i-1:
                    dv=dv+'(p'+str(i-1)+'^Nk[n'+str(i-1)+']).subs(x=2)'
                else:
                    dv=dv+'(p'+str(d)+'^Nk[n'+str(d)+']).subs(x=2)*'
            f.write(sp+'if floor(N(ln(2^(k+1)/('+dv+')))/N(ln(p'+str(i)+'.subs(x=2))))>=0:\n')
            sp=sp+'    '
            f.write(sp+'for n'+str(i)+' in range(floor(N(ln(2^(k+1)/('+dv+')))/N(ln(p'+str(i)+'.subs(x=2)))),floor(N(ln(2^(k+2)/('+dv+')))/N(ln(p'+str(i)+'.subs(x=2))))):\n')
            sp=sp+'    '
            mt = ''
            for d in range(c):
                # string keeping track of the symbolic SCF expression 
                if d == c-1:
                    mt=mt+'p'+str(c-1)+'^Nk[n'+str(c-1)+']'
                else:
                    mt=mt+'p'+str(d)+'^Nk[n'+str(d)+']*'
            f.write(sp+'L.append('+mt+')\n    return L')
        else:
            sp=sp+'    '
            f.write(sp+'for p'+str(i)+' in Pk[Pk.index(p'+str(i-1)+')+1:]:\n')
            sp=sp+'    '
            dv = ''
            for d in range(i):
                # string keeping track of the divisors
                if d==i-1:
                    dv=dv+'(p'+str(i-1)+'^Nk[n'+str(i-1)+']).subs(x=2)'
                else:
                    dv=dv+'(p'+str(d)+'^Nk[n'+str(d)+']).subs(x=2)*'
            f.write(sp+'for n'+str(i)+' in range(floor(N(ln(2^(k+2)/('+dv+')))/N(ln(p'+str(i)+'.subs(x=2))))):\n')
    # Closing the file
    f.close()

@cached_function
def imprvdzetarecursion(nbitr):
    # Defining the symbolic variables x which corresponds
    # to shorthand notation for (1+1).
    var('x')

    # Initial conditions for the zeta recursion.
    # Initial list of primes in SCF encoding
    Pi = [x]
    # Initial list of expression associated with the SCF
    # integer encoding.
    Ni = [1] + Pi
    if nbitr == 0:
        return [Ni, Pi, i] 
 
    # The first iteration properly starts here
    i = 0
    Rb = []
    Rb.append(Ni[len(Ni)-1])
    Rb = Rb + N_1_k_plus_1(Ni, Pi, i) 
    # Sorting the obtainted list 
    Tmp = []
    for f in range(2^(i+1),2^(i+2)+1):
        Tmp.append([])
    for f in Rb:
        Tmp[-2^(i+1)+f.subs(x=2)].append(f)
    # Filling up Rb in order
    Rb = []
    for f in range(len(Tmp)):
        if len(Tmp[f]) == 1:
            Rb.append(Tmp[f][0])
        else:
            Rb.append(Tmp[f-1][0]+1)
            Pi.append(Tmp[f-1][0]+1)
    Ni = list(Ni+Rb[1:])
    if nbitr == 1:
        return [Ni, Pi, i] 

    for i in range(1, nbitr+1):
        print 'Iteration number '+str(i)
        Rb = []
        Rb.append(Ni[len(Ni)-1])
        Rb = Rb + N_1_k_plus_1(Ni, Pi, i)
        # Code for going beyound a single prime factors 
        #prm = 2*3
        prm = 6
        c = 2
        while  prm < 2^(i+2):
            generate_factor_script(c)
            load('N_'+str(c)+'_kplus1.sage')
            Rb = Rb + eval("N_"+str(c)+"_k_plus_1(Ni, Pi, i)")
            # Since ironically c indexes the next prime we have 
            prm = prm*Integer((Pi[c-1]).subs(x=2))
            c = c+1
        # Sorting the obtainted list 
        Tmp = []
        for f in range(2^(i+1),2^(i+2)+1):
            Tmp.append([])
        for f in Rb:
            Tmp[-2^(i+1)+f.subs(x=2)].append(f)
        # Filling up Rb in order
        Rb = []
        for f in range(len(Tmp)):
            if len(Tmp[f]) == 1:
                Rb.append(Tmp[f][0])
            else:
                Rb.append(Tmp[f-1][0]+1)
                Pi.append(Tmp[f-1][0]+1)
        Ni = list(Ni+Rb[1:])
    return [Ni, Pi, i]

@cached_function
def Fa3T(n):
    """
    The set of formula-binary trees only using fan-in three addition gates
    which evaluates to the input integer n.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: Fa3T(3)
        [['+', 1, 1, 1]]]

    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n == 1:
        return [1]
    else :
        gu = []
        for i in range(1,n,2):
            for j in range(1,n-i,2):
                gu = gu + [['+', g1, g2, g3] for g1 in Fa3T(i) for g2 in Fa3T(j) for g3 in Fa3T(n-i-j)]
        return gu

@cached_function
def Ca3(n):
    """
    Outputs the number of formula-binary trees only using fan-in three addition gates.
    This is a special  case of the Fuss-Catalan sequence.

    EXAMPLES:
    The input n must be greater than 0
    ::
        sage: Ca3(3)
        1


    AUTHORS:
    - Edinah K. Gnang and Doron Zeilberger

    To Do :
    - Try to implement faster version of this procedure

    """
    if n == 1 :
        return 1
    else :
        return sum([Ca3(i)*Ca3(j)*Ca3(n-i-j) for i in range(1,n,2) for j in range(1,n-i,2)])

def Zeta(nbitr):
    """
    Produces Tree associated with the Second Canonical Forms.
    Implements an improved version of the zeta recurrence and
    the combinatorial tower sieve.
    ::
        sage: Zeta(2)
        [[['+', 1, 1], ['+', 1, ['+', 1, 1]]],
         [1, ['+', 1, 1], ['+', 1, ['+', 1, 1]], ['^', ['+', 1, 1], ['+', 1, 1]]]]
    """
    x = var('x')
    
    # Pr corresponds to the initial list of primes
    Pr = [x]
    
    # Nu corresponds to the initial list of integer
    NuC  = [1,x]
    TNuC = [1,x]
    
    # Initializing the upper and lower bound
    upr_bnd = 2^2
    lwr_bnd = 2
    
    # Computing the set recurrence
    for itr in range(nbitr):
        for jtr in range(log(upr_bnd,2)-log(lwr_bnd,2)):
            TpNu = [1]
            for p in Pr:
                TpNu=TpNu+[m*pn for m in TpNu for pn in [p^n for n in NuC if (p^n).subs(x=2)<=2^(log(lwr_bnd,2)+jtr+1)] if (m*pn).subs(x=2)<=2^(log(lwr_bnd,2)+jtr+1)]
            # Keeping only the elements within the range of the upper and lower bound
            Nu = [f for f in TpNu if (2^(log(lwr_bnd,2)+jtr)<f.subs(x=2) and f.subs(x=2)<=2^(log(lwr_bnd,2)+jtr+1))]

            print '\nThe current iteration will uncover '+str(2^(N(log(lwr_bnd,2))+jtr+1)-2^(N(log(lwr_bnd,2))+jtr)-len(Nu))+' new primes in the range ['+str(2^(N(log(lwr_bnd,2))+jtr))+', '+str(2^(N(log(lwr_bnd,2))+jtr+1))+']'

            # Obtaining the corresponding sorted integer list
            la = [f.subs(x=2) for f in Nu]; lb = copy(la); lb.sort()
            # Obtaining the sorting permutation
            perm = []
            for i1 in range(len(la)):
                for i2 in range(len(lb)):
                    if lb[i1]==la[i2]:
                        perm.append(i2)
                        break
            # Sorting the list using the obtained permutation
            Nu = [Nu[perm[j]] for j in range(len(Nu))]
            # Computing the set completion
            TNuC = TNuC + Nu
            l = len(TNuC)
            i = 2^(log(lwr_bnd,2)+jtr-1)
            while i<l-1:
                if(TNuC[i+1].subs(x=2)-TNuC[i].subs(x=2)==2):
                    Pr.append(TNuC[i]+1)
                    TNuC.insert(i+1,TNuC[i]+1)
                    l=l+1
                else:
                    i=i+1
        # Updating the list of integers
        NuC = TNuC
        # Updating the upper and lower bound
        lwr_bnd = upr_bnd
        upr_bnd = 2^upr_bnd
    return [Pr,NuC]        


@cached_function
def ZetaT(nbitr):
    """
    Produces Tree associated with the Second Canonical Forms.
    Implements an improved version of the zeta recurrence and
    the combinatorial tower sieve.
    ::
        sage: ZetaT(2)
        [[['+', 1, 1], ['+', 1, ['+', 1, 1]]],
         [1, ['+', 1, 1], ['+', 1, ['+', 1, 1]], ['^', ['+', 1, 1], ['+', 1, 1]]]]
    """

    # Pr corresponds to the initial list of primes
    Pr = [ ['+',1,1] ]

    # Nu corresponds to the initial list of integer
    NuC  = [1] + Pr
    TNuC = [1] + Pr

    # Initializing the upper and lower bound
    upr_bnd = 2^2
    lwr_bnd = 2

    # Computing the set recurrence
    for itr in range(nbitr):
        for jtr in range(log(upr_bnd,2)-log(lwr_bnd,2)):
            TpNu = [1]
            for p in Pr:
                TpNu = TpNu+[pn for pn in [['^',p,n] for n in NuC if EvalT(['^',p,n])<=2^(log(lwr_bnd,2)+jtr+1)]]+[['*',m,pn] for m in TpNu[1:] for pn in [['^',p,n] for n in NuC if EvalT(['^',p,n])<=2^(log(lwr_bnd,2)+jtr+1)]  if EvalT(['*',m,pn])<=2^(log(lwr_bnd,2)+jtr+1)]
            # Keeping only the elements within the range of the upper and lower bound
            Nu = [f for f in TpNu if (2^(log(lwr_bnd,2)+jtr)<EvalT(f) and EvalT(f)<=2^(log(lwr_bnd,2)+jtr+1))] 

            print '\nThe current iteration will uncover '+str(2^(N(log(lwr_bnd,2))+jtr+1)-2^(N(log(lwr_bnd,2))+jtr)-len(Nu))+' new primes in the range ['+str(2^(N(log(lwr_bnd,2))+jtr))+', '+str(2^(N(log(lwr_bnd,2))+jtr+1))+']'

            # Obtaining the corresponding sorted integer list
            la = [EvalT(f) for f in Nu]; lb = copy(la); lb.sort()
            # Obtaining the sorting permutation
            perm = []
            for i1 in range(len(la)):
                for i2 in range(len(lb)):
                    if lb[i1]==la[i2]:
                        perm.append(i2)
                        break
            # Sorting the list using the obtained permutation
            Nu = [Nu[perm[j]] for j in range(len(Nu))]
            # Perfoming the set completion
            TNuC = TNuC + Nu
            l = len(TNuC)
            i = 2^(log(lwr_bnd,2)+jtr-1)
            while i<l-1:
                if(EvalT(TNuC[i+1])-EvalT(TNuC[i])==2):
                    Pr.append(['+',1,TNuC[i]])
                    TNuC.insert(i+1,['+',1,TNuC[i]])
                    l=l+1
                else:
                    i=i+1
        # Updating the list of integers
        NuC = TNuC
        # Updating the upper and lower bound
        lwr_bnd = upr_bnd
        upr_bnd = 2^upr_bnd
    return [Pr,NuC]        

def Horner(nbitr):
    x = var('x')
    Nk  = [1, x, 1+x, x^x]
    # Initialization of the lists
    LEk = [x^x]
    LOk = [1+x]
    LPk = [x, x^x]
    # Main loop computing the encoding
    for i in range(nbitr):
        # Updating the list
        LEkp1 = [lp*lo for lp in LPk for lo in LOk] + [x^m for m in LEk+LOk]
        LOkp1 = [n+1 for n in LEk]
        LPkp1 = LPk + [x^m for m in LEk+LOk]
        # The New replaces the old
        Nk = Nk + LEkp1+LOkp1
        LEk = LEkp1
        LOk = LOkp1
        LPk = LPkp1
    return Nk

def HornerT(nbitr):
    # Initial set
    Nk  = [ 1, ['+',1,1], ['+',1,['+',1,1]], ['^',['+',1,1],['+',1,1]] ]
    # Initialization of the lists
    LEk = [ ['^',['+',1,1],['+',1,1]] ]
    LOk = [ ['+',1,['+',1,1]] ]
    LPk = [ ['+',1,1], ['^',['+',1,1],['+',1,1]] ]
    # Main loop computing the recursive horner encoding
    for i in range(nbitr):
        # Updating the list
        LEkp1 = [['*',lp,lo] for lp in LPk for lo in LOk] + [['^',['+',1,1],m] for m in LEk+LOk]
        LOkp1 = [['+',1,n] for n in LEk]
        LPkp1 = LPk + [['^',['+',1,1],m] for m in LEk+LOk]
        # The New replaces the old
        Nk = Nk+LEkp1+LOkp1
        LEk = LEkp1
        LOk = LOkp1
        LPk = LPkp1
    return Nk 


==> IntegerFormulaEncodingSagePackage.sagetex.py <==
## -*- encoding: utf-8 -*-
# This file was *autogenerated* from the file IntegerFormulaEncodingSagePackage.sagetex.sage.
from sage.all_cmdline import *   # import sage library
_sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_1 = Integer(1); _sage_const_0 = Integer(0); _sage_const_7 = Integer(7); _sage_const_6 = Integer(6); _sage_const_326 = Integer(326); _sage_const_475 = Integer(475); _sage_const_1170 = Integer(1170); _sage_const_9 = Integer(9); _sage_const_1114 = Integer(1114); _sage_const_478 = Integer(478); _sage_const_1740 = Integer(1740); _sage_const_555 = Integer(555); _sage_const_811 = Integer(811); _sage_const_1333 = Integer(1333); _sage_const_1277 = Integer(1277); _sage_const_20 = Integer(20); _sage_const_1446 = Integer(1446); _sage_const_1630 = Integer(1630); _sage_const_692 = Integer(692); _sage_const_844 = Integer(844); _sage_const_1460 = Integer(1460); _sage_const_472 = Integer(472); _sage_const_1026 = Integer(1026); _sage_const_743 = Integer(743); _sage_const_13 = Integer(13); _sage_const_1996 = Integer(1996); _sage_const_1087 = Integer(1087); _sage_const_4 = Integer(4); _sage_const_1627 = Integer(1627); _sage_const_531 = Integer(531); _sage_const_951 = Integer(951); _sage_const_484 = Integer(484); _sage_const_1877 = Integer(1877); _sage_const_984 = Integer(984); _sage_const_668 = Integer(668); _sage_const_1955 = Integer(1955); _sage_const_644 = Integer(644); _sage_const_1386 = Integer(1386); _sage_const_1142 = Integer(1142); _sage_const_1060 = Integer(1060); _sage_const_720 = Integer(720); _sage_const_379 = Integer(379); _sage_const_1820 = Integer(1820); _sage_const_254 = Integer(254); _sage_const_376 = Integer(376); _sage_const_1432 = Integer(1432); _sage_const_1491 = Integer(1491); _sage_const_481 = Integer(481); _sage_const_372 = Integer(372); _sage_const_469 = Integer(469); _sage_const_927 = Integer(927); _sage_const_10 = Integer(10); _sage_const_12 = Integer(12); _sage_const_11 = Integer(11); _sage_const_1554 = Integer(1554); _sage_const_17 = Integer(17); _sage_const_609 = Integer(609); _sage_const_15 = Integer(15); _sage_const_1952 = Integer(1952); _sage_const_1359 = Integer(1359); _sage_const_1304 = Integer(1304); _sage_const_18 = Integer(18); _sage_const_8 = Integer(8); _sage_const_1244 = Integer(1244); _sage_const_19 = Integer(19); _sage_const_870 = Integer(870); _sage_const_289 = Integer(289); _sage_const_1210 = Integer(1210); _sage_const_4p131 = RealNumber('4.131'); _sage_const_100 = Integer(100); _sage_const_4p077 = RealNumber('4.077'); _sage_const_1945 = Integer(1945); _sage_const_1949 = Integer(1949); _sage_const_410 = Integer(410); _sage_const_1752 = Integer(1752); _sage_const_580 = Integer(580); _sage_const_5 = Integer(5); _sage_const_899 = Integer(899); _sage_const_14 = Integer(14); _sage_const_767 = Integer(767); _sage_const_435 = Integer(435); _sage_const_1946 = Integer(1946); _sage_const_16 = Integer(16)## This file (IntegerFormulaEncodingSagePackage.sagetex.sage) was *autogenerated* from IntegerFormulaEncodingSagePackage.tex with sagetex.sty version 2012/01/16 v2.3.3-69dcb0eb93de.
import sagetex
_st_ = sagetex.SageTeXProcessor('IntegerFormulaEncodingSagePackage', version='2012/01/16 v2.3.3-69dcb0eb93de', version_check=True)
_st_.blockbegin()
try:
 def T2Pre(expr):
     """
     Converts formula written in the bracket tree encoding to the
     Prefix string encoding notation
 
 
     EXAMPLES:
     The implementation here tacitly assumes that the input
     is a valid binary bracket formula-tree expression. The usage of the function
     is illustrated bellow.
     ::
         sage: T2Pre(['+',1,1])
         '+11'
 
 
     AUTHORS:
     - Edinah K. Gnang and Doron Zeilberger
 
     To Do :
     -
 
     """
     s = str(expr)
     return ((((s.replace("[","")).replace("]",""))\
 .replace(",","")).replace("'","")).replace(" ","")
except:
 _st_.goboom(_sage_const_254 )
_st_.blockend()
_st_.blockbegin()
try:
 def T2P(expr):
     """
     The function converts binary formula-tree format to the more compacts
     postfix string notation.
 
 
     EXAMPLES:
     The implementation here tacitly assumes that the input
     is a valid binary formula-tree expression. The usage of the function
     is illustrated bellow.
     ::
         sage: T2P(['+',1,1])
         '11+'
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     -
 
     """
     s = str(expr)
     return ((((s.replace("[","")).replace("]",""))\
 .replace(",","")).replace("'","")).replace(" ","")[::-_sage_const_1 ]
except:
 _st_.goboom(_sage_const_289 )
_st_.blockend()
_st_.blockbegin()
try:
 def RollLD(L):
     """
     The functions constructs a loaded die according to values specified
     by the input list of positive integers. The input list also
 specifies the desired bias for each one of the faces of the dice
 
 
     EXAMPLES:
     The tacitly assume that the input list is indeed made up of positive integers
     as no check is perform to validate that assumption
     ::
         sage: RollLD([1, 2, 3])
         2
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     # Summing up all the
     N = sum(L)
     r = randint(_sage_const_1 ,N)
     for i in range(len(L)):
         if sum(L[:i+_sage_const_1 ]) >= r:
             return i+_sage_const_1 
 
except:
 _st_.goboom(_sage_const_326 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FaT(n):
     """
     The procedure outputs the list of Formula-binary Trees
     constructed using fan-in two addition gates and having
     inputs restricted to the integral unit 1 and the resulting
     formulas each evaluate to the input integer n > 0.
 
     EXAMPLES:
     The procedure expects a positive integer otherwise
     it returns the empty list.
     ::
         sage: FaT(3)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     -
 
     """
     if n==_sage_const_1 :
         return [_sage_const_1 ]
     elif n > _sage_const_1  and type(n) == Integer:
         gu = []
         for i in range(_sage_const_1 ,n):
             gu = gu + [['+', g1, g2] for g1 in FaT(i) for g2 in FaT(n-i)]
         return gu
     else :
         return []
except:
 _st_.goboom(_sage_const_372 )
_st_.blockend()
try:
 _st_.inline(_sage_const_0 , latex(FaT(_sage_const_1 )))
except:
 _st_.goboom(_sage_const_376 )
try:
 _st_.inline(_sage_const_1 , latex(FaT(_sage_const_2 )))
except:
 _st_.goboom(_sage_const_379 )
_st_.blockbegin()
try:
 @cached_function
 def FaPre(n):
     """
     The procedure outputs the list of Formula in prefix
     notation constructed using fan-in two addition gates
     having inputs restricted to the integral unit 1
     and the resulting formula evaluates to the input
     integer n > 0.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FaPre(3)
         ['+1+11', '++111']
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return [T2Pre(g) for g in FaT(n)]
except:
 _st_.goboom(_sage_const_410 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FaP(n):
     """
     The set of formula only using addition gates
     which evaluates to the input integer n in prefix notation.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FaP(3)
         ['11+1+', '111++']
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Nothing as this procedure is optimal
 
     """
     return [T2P(g) for g in FaT(n)]
except:
 _st_.goboom(_sage_const_435 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def Ca(n):
     """
     The procedure outputs the number of Formula-binary Trees
     constructed using fan-in two addition gates and having
     inputs restricted to the integral unit 1 and the each
     of the resulting formulas each evaluate to the input integer n > 0.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: Ca(3)
         2
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == _sage_const_1 :
         return _sage_const_1 
     else :
         return sum([Ca(i)*Ca(n-i) for i in range(_sage_const_1 ,n)])
except:
 _st_.goboom(_sage_const_469 )
_st_.blockend()
try:
 _st_.inline(_sage_const_2 , latex(Ca(_sage_const_1 )))
except:
 _st_.goboom(_sage_const_472 )
try:
 _st_.inline(_sage_const_3 , latex(Ca(_sage_const_2 )))
except:
 _st_.goboom(_sage_const_475 )
try:
 _st_.inline(_sage_const_4 , latex(Ca(_sage_const_3 )))
except:
 _st_.goboom(_sage_const_478 )
try:
 _st_.inline(_sage_const_5 , latex(Ca(_sage_const_4 )))
except:
 _st_.goboom(_sage_const_481 )
try:
 _st_.inline(_sage_const_6 , latex(Ca(_sage_const_5 )))
except:
 _st_.goboom(_sage_const_484 )
_st_.blockbegin()
try:
 @cached_function
 def LopFaT(n):
     """
     Outputs all the formula-binary trees only using addition
     such that the first term of the addition is >= the second term.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: LopFaT(3)
         [['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == _sage_const_0 :
         return []
     elif n == _sage_const_1 :
         return [_sage_const_1 ]
     else :
         gu = []
         for i in range(_sage_const_1 ,_sage_const_1 +floor(n/_sage_const_2 )):
             gu = gu + [['+', g1, g2] for g1 in LopFaT(n-i) for g2 in LopFaT(i)]
         return gu
except:
 _st_.goboom(_sage_const_531 )
_st_.blockend()
_st_.blockbegin()
try:
 def LopFaPre(n):
     """
     Outputs all the formula-binary tree
     which evaluate to the input integer n such that the first
     term of the addition is >= the second term in prefix notation.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: LopFaPre(2)
         "+11"
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return [T2Pre(f) for f in LopFaT(n)]
except:
 _st_.goboom(_sage_const_555 )
_st_.blockend()
_st_.blockbegin()
try:
 def LopFaP(n):
     """
     Outputs all the formula-binary tree
     which evaluate to the input integer n such that the first
     term of the addition is >= the second term in postfix notation.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: LopFaP(2)
         "11+"
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return [T2P(f) for f in LopFaT(n)]
except:
 _st_.goboom(_sage_const_580 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def LopCa(n):
     """
     Outputs the number of formula-binary trees only using addition gates
     such that the first term of the addition is >= the second term.
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: LopCa(3)
         1
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == _sage_const_1 :
         return _sage_const_1 
     else :
         return sum([LopCa(i)*LopCa(n-i) for i in range(_sage_const_1 ,_sage_const_1 +floor(n/_sage_const_2 ))])
except:
 _st_.goboom(_sage_const_609 )
_st_.blockend()
_st_.blockbegin()
try:
 def RaFaT(n):
     """
     Outputs a uniformly randomly chosen formula-binary tree
     which evaluate to the input integer n > 0.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaFat(3)
         ['+', ['+', 1, 1], 1]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == _sage_const_0 :
         return []
     if n == _sage_const_1 :
         return [_sage_const_1 ]
     else :
         # Rolling the Loaded Die.
         j = RollLD([Ca(i)*Ca(n-i) for i in range(_sage_const_1 ,n+_sage_const_1 )])
         return ['+', RaFaT(j), RaFaT(n-j)]
except:
 _st_.goboom(_sage_const_644 )
_st_.blockend()
_st_.blockbegin()
try:
 def RaFaPre(n):
     """
     Outputs a uniformly randomly chosen formula-binary tree
     which evaluate to the input integer n in prefix notation.
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaFaPre(3)
         "++111"
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return(T2Pre(RaFaT(n)))
except:
 _st_.goboom(_sage_const_668 )
_st_.blockend()
_st_.blockbegin()
try:
 def RaFaP(n):
     """
     Outputs a uniformly randomly chosen formula-binary tree
     which evaluate to the input integer n in postfix notation.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaFaP(3)
         111++
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return(T2P(RaFaT(n)))
except:
 _st_.goboom(_sage_const_692 )
_st_.blockend()
_st_.blockbegin()
try:
 def RaLopFaT(n):
     """
     Outputs a uniformly randomly chosen formula-binary tree
     which evaluate to the input integer n such that the first
     term of the addition is >= the second term.
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaLopFaT(3)
         ['+', ['+', 1, 1], 1]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == _sage_const_1 :
         return [_sage_const_1 ]
     else:
         # Rolling the Loaded Die.
         j = RollLD([LopCa(i)*LopCa(n-i) for i in range(_sage_const_1 ,_sage_const_1 +floor(n/_sage_const_2 ))])
         return ['+', RaLopFaT(n-j), RaLopFaT(j)]
except:
 _st_.goboom(_sage_const_720 )
_st_.blockend()
_st_.blockbegin()
try:
 def RaLopFaPre(n):
     """
     Outputs a uniformly randomly chosen formula-binary tree
     which evaluate to the input integer n such that the first
     term of the addition is >= the second term in Prefix notation.
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaLopFaPre(3)
         "++111"
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return T2Pre(RaLopFaT(n))
except:
 _st_.goboom(_sage_const_743 )
_st_.blockend()
_st_.blockbegin()
try:
 def RaLopFaP(n):
     """
     Outputs a uniformly randomly chosen formula-binary tree
     which evaluate to the input integer n such that the first
     term of the addition is >= the second term in Postfix notation.
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaLopFaP(3)
         "111++"
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return T2P(RaLopFaT(n))
except:
 _st_.goboom(_sage_const_767 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FamTa(n):
     """
     The set of formula-binary trees only using additions and
     multiplications gates with the root gate being an addition
     gate and most importantly evaluates to the input integer n.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FamTa(3)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == _sage_const_0 :
         return []
     elif n == _sage_const_1 :
         return [_sage_const_1 ]
     else :
         gu = []
         for i in range(_sage_const_1 ,n):
             gu = gu + [['+', g1, g2] for g1 in FamT(i) for g2 in FamT(n-i)]
         return gu
except:
 _st_.goboom(_sage_const_811 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FamTm(n):
     """
     The set of formula-binary trees only using addition  and
     multiplication gates with root gate corresponding to a
     multiplication gate which evaluates to the input integer n.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FamTm(4)
         [['*',  ['+', 1, 1], ['+', 1, 1]]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == _sage_const_1 :
         return []
     else :
         gu = []
         for i in range(_sage_const_2 , _sage_const_1 +floor(n/_sage_const_2 )):
             if mod(n,i) == _sage_const_0 :
                 gu = gu + [['*', g1, g2] for g1 in FamT(i) for g2 in FamT(n/i)]
         return gu
except:
 _st_.goboom(_sage_const_844 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FamT(n):
     """
     The set of formula-binary trees only using addition and
     multiplication gates.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FamT(3)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return (FamTa(n) + FamTm(n))
except:
 _st_.goboom(_sage_const_870 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def Cama(n):
     """
     Output the size of the set of formulas produced by the procedure FamTa(n).
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: Cama(4)
         5
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==_sage_const_1 :
         return _sage_const_1 
     else:
         return sum([Cam(i)*Cam(n-i) for i in range(_sage_const_1 ,n)])
except:
 _st_.goboom(_sage_const_899 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def Camm(n):
     """
     Output the size of the set of formulas produced by the procedure FamTm(n).
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: Camm(4)
         1
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==_sage_const_1 :
         return _sage_const_1 
     else:
         return sum([Cam(i)*Cam(n/i) for i in range(_sage_const_2 ,_sage_const_1 +floor(n/_sage_const_2 )) if mod(n,i)==_sage_const_0 ])
except:
 _st_.goboom(_sage_const_927 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def Cam(n):
     """
     Output the size of the set of formulas produced by the procedure FamT(n).
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: Cam(6)
         52
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return Cama(n)+Camm(n)
except:
 _st_.goboom(_sage_const_951 )
_st_.blockend()
_st_.blockbegin()
try:
 def RaFamTa(n):
     """
     Outputs a formula-binary tree formula sampled uniformly at random
     amoung all formulas which evaluates to the input integer n
     the formula results from a finite combination of addition
     and multiplication gates and is rooted at an addition gate.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaFamT(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==_sage_const_1 :
         return _sage_const_1 
     else:
         j = RollLD([Cam(i)*Cam(n-i) for i in range(_sage_const_1 ,n+_sage_const_1 )])
         return ['+', RaFamT(j), RaFamT(n-j)]
except:
 _st_.goboom(_sage_const_984 )
_st_.blockend()
_st_.blockbegin()
try:
 def RaFamTm(n):
     """
     Outputs a formula-binary tree sampled uniformly at random
     which evaluates to the input integer n using only addition
     and multiplication gates and rooted at a mulitplication.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaFamT(6)
         ['*',['+', 1, 1], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==_sage_const_1 :
         print '1 has no multiplicative split'
         return I
     elif is_prime(n):
         print str(n)+' has no multiplicative split'
         return I
     else:
         lu = []
         L  = []
         for i in range(_sage_const_2 ,_sage_const_1 +floor(n/_sage_const_2 )):
             if mod(n,i)==_sage_const_0 :
                 lu.append(i)
                 L.append(Cam(i)*Cam(n/i))
         j = RollLD(L)
         return ['*', RaFamT(lu[j-_sage_const_1 ]), RaFamT(n/lu[j-_sage_const_1 ])]
 
except:
 _st_.goboom(_sage_const_1026 )
_st_.blockend()
_st_.blockbegin()
try:
 def RaFamT(n):
     """
     Outputs a formula-binary tree sampled uniformly at random
     which evaluates to the input integer n using only addition
     and multiplication gates.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaFamT(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==_sage_const_1 :
         return _sage_const_1 
     else:
         i = RollLD[Cama(n),Camm(n)]
         if i==_sage_const_1 :
             return RaFamTa(n)
         else :
             return RaFamTm(n)
except:
 _st_.goboom(_sage_const_1060 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FamP(n):
     """
     Outputs the set of formula-binary tree written in Postfix notation
     which evaluates to the input integer n using only addition
     and multiplication gates.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FamP(2)
         '11+'
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return [T2P(f) for f in FamT(n)]
except:
 _st_.goboom(_sage_const_1087 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FamPre(n):
     """
     Outputs the set of formula-binary tree written in prefix notation
     which evaluates to the input integer n using only addition
     and multiplication gates.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FamPre(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return [T2Pre(f) for f in FamT(n)]
except:
 _st_.goboom(_sage_const_1114 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def RaFamP(n):
     """
     Outputs a uniformly randomly sample formula-binary tree written
     in postfix notation which evaluates to the input integer n using
     only addition and multiplication gates.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaFamP(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return T2P(RaFamT(n))
except:
 _st_.goboom(_sage_const_1142 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def RaFamPre(n):
     """
     Outputs a uniformly randomly sample formula-binary tree written
     in prefix notation which evaluates to the input integer n using
     only addition and multiplication gates.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaFamPre(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return T2Pre(RaFamT(n))
except:
 _st_.goboom(_sage_const_1170 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FameTa(n):
     """
     The set of formula-binary trees only using addition,
     multiplication, and exponentiation gates. The root gate
     being an addition gate and and the formula evaluates to
     the input integer n.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FameTa(2)
         ['+', 1, 1]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == _sage_const_1 :
         return [_sage_const_1 ]
     else:
         gu = []
         for i in range(_sage_const_1 ,n):
             gu = gu + [['+', g1, g2] for g1 in FameT(i) for g2 in FameT(n-i)]
         return gu
except:
 _st_.goboom(_sage_const_1210 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FameTm(n):
     """
     The set of formula-binary trees only using addition.
     multiplication and exponentiation gates with the top
     gate being a multiplication gate which evaluates to the
     input integer n.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FameTm(3)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == _sage_const_1 :
         return []
     else :
         gu = []
         for i in range(_sage_const_2 ,_sage_const_1 +floor(n/_sage_const_2 )):
             if mod(n,i) == _sage_const_0 :
                 gu = gu + [['*', g1, g2] for g1 in FameT(i) for g2 in FameT(n/i)]
         return gu
except:
 _st_.goboom(_sage_const_1244 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FameTe(n):
     """
     The set of formula-binary trees only using addition.
     multiplication and exponentiation gates with the top
     gate being an exponetiation gate which evaluates to the
     input integer n.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FameTe(3)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == _sage_const_1 :
         return []
     else :
         gu = []
         for i in range(_sage_const_2 ,_sage_const_2 +floor(log(n)/log(_sage_const_2 ))):
             if floor(n**(_sage_const_1 /i)) == ceil(n**(_sage_const_1 /i)):
                 gu = gu + [['^', g1, g2] for g1 in FameT(i) for g2 in FameT(n**(_sage_const_1 /i))]
         return gu
except:
 _st_.goboom(_sage_const_1277 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FameT(n):
     """
     The set of formula-binary trees only using addition.
     multiplication and exponentiation gates which evaluates to the
     input integer n.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FameT(3)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return FameTa(n) + FameTm(n) + FameTe(n)
except:
 _st_.goboom(_sage_const_1304 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def Camea(n):
     """
     Output the size of the set of formulas produced by the procedure FamTa(n).
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: Camea(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==_sage_const_1 :
         return _sage_const_1 
     else:
         return sum([Came(i)*Came(n-i) for i in range(_sage_const_1 ,n)])
except:
 _st_.goboom(_sage_const_1333 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def Camem(n):
     """
     Output the size of the set of formulas produced by the procedure FamTa(n).
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: Camm(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==_sage_const_1 :
         return _sage_const_1 
     else:
         return sum([Came(i)*Came(n/i) for i in range(_sage_const_2 ,_sage_const_1 +floor(n/_sage_const_2 )) if mod(n,i)==_sage_const_0 ])
except:
 _st_.goboom(_sage_const_1359 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def Camee(n):
     """
     Output the size of the set of formulas produced by the procedure FamTa(n).
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: Camee(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==_sage_const_1 :
         return _sage_const_1 
     else:
         return sum([Came(i)*Came(n**(_sage_const_1 /i)) for i in range(_sage_const_2 ,_sage_const_2 +floor(log(n)/log(_sage_const_2 )))\
 if floor(n**(_sage_const_1 /i)) == ceil(n**(_sage_const_1 /i))])
except:
 _st_.goboom(_sage_const_1386 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def Came(n):
     """
     Output the size of the set of formulas produced by the procedure FamTa(n).
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: Came(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return Camea(n)+Camem(n)+Camee(n)
except:
 _st_.goboom(_sage_const_1432 )
_st_.blockend()
_st_.blockbegin()
try:
 def ConstanI(nb_terms, nb_itrs, prec):
 # expressing the truncated series
     f = sum([Cam(n)*x**n for n in range(_sage_const_1 ,nb_terms)])
     g = sum([Cam(d)*(f.subs(x=(x**d))-x**d) for d in range(_sage_const_2 ,nb_terms)])
     g = _sage_const_1 /_sage_const_4 -g
     xk = _sage_const_1 /_sage_const_4p077 
     for itr in range(nb_itrs):
         xkp1 = RealField(prec)(g.subs(x=xk))
         xk   = xkp1
     return RealField(prec)(_sage_const_1 /xk)
except:
 _st_.goboom(_sage_const_1446 )
_st_.blockend()
_st_.blockbegin()
try:
 def ConstanII(nb_terms, nb_itrs, prec):
 # expressing the truncated series
     f = sum([Came(n)*x**n for n in range(_sage_const_1 ,nb_terms)])
     g = sum([Came(d)*(f.subs(x=(x**d))-x**d) for d in range(_sage_const_2 ,nb_terms)])
     g = _sage_const_1 /_sage_const_4 -g
     xk = _sage_const_1 /_sage_const_4p131 
     for itr in range(nb_itrs):
         xkp1 = RealField(prec)(g.subs(x=xk))
         xk   = xkp1
     return RealField(prec)(_sage_const_1 /xk)
except:
 _st_.goboom(_sage_const_1460 )
_st_.blockend()
_st_.blockbegin()
try:
 def ConstanIII(nb_terms, nb_itrs, prec):
     f = sum([Cam(n)*x**n for n in range(_sage_const_1 ,_sage_const_100 )])
     g = sum([Cam(d)*(f.subs(x=(x**d))-x**d) for d in range(_sage_const_2 ,_sage_const_100 )])
     g1 = _sage_const_1 /_sage_const_4 -g
     # Iteration
     xk = _sage_const_1 /_sage_const_4p077 
     for itr in range(_sage_const_20 ):
         xkp1 = RealField(_sage_const_100 )(g1.subs(x=xk))
         xk   = xkp1
         print RealField(_sage_const_100 )(_sage_const_1 /xk)
     # Setting the constant rho
     r = xk
     h = x + g
     G = expand((_sage_const_1 -_sage_const_4 *h)*sum([(x/r)**j for j in range(_sage_const_100 )]))
     L = G.operands()
     Ls = []
     for i in range(_sage_const_100 ):
         Ls.append(L[len(L)-i-_sage_const_1 ])
     G = sum(Ls)
     G1 = sqrt(G.subs(x = x*r))
     c  =-_sage_const_1 /_sage_const_2 /sqrt(pi)
     print N(-G1.subs(x=_sage_const_1 )*c/_sage_const_2 )
     C = N(-G1.subs(x=_sage_const_1 )*c/_sage_const_2 )
     # Computing the list of ratio for ploting.
     Rt = [Cam(n)*sqrt(n**_sage_const_3 )/(C*(_sage_const_1 /r)**n) for n in range(_sage_const_2 ,_sage_const_100 )]
     Plt = line([(n,N(Rt[n])) for n in range(len(Rt))])
     return [Plt,Rt]
except:
 _st_.goboom(_sage_const_1491 )
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def ShortestTame(n):
     """
     Outputs the length and an example of the smallest binary-tree
     formula using fan-in two addition, multiplication and
     exponentiation gates.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: ShortestTame(6)
         [9, ['*', ['+', 1, 1], ['+', 1, ['+', 1, 1]]]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==_sage_const_1 :
         return [_sage_const_1 ,_sage_const_1 ]
     else:
         aluf = []
         si = _sage_const_2 *n
         for i in range(_sage_const_1 ,n):
             T1 = ShortestTame(i)
             T2 = ShortestTame(n-i)
             if (T1[_sage_const_0 ]+T2[_sage_const_0 ]+_sage_const_1 ) < si:
                 si = T1[_sage_const_0 ]+T2[_sage_const_0 ]+_sage_const_1 
                 if Eval(T1[_sage_const_1 ]) <= Eval(T2[_sage_const_1 ]):
                     aluf = ['+', T1[_sage_const_1 ], T2[_sage_const_1 ]]
                 else:
                     aluf = ['+', T2[_sage_const_1 ], T1[_sage_const_1 ]]
 
         for i in range(_sage_const_2 ,floor(n/_sage_const_2 )):
             if mod(n,i)==_sage_const_0 :
                 T1 = ShortestTame(i)
                 T2 = ShortestTame(n/i)
                 if (T1[_sage_const_0 ]+T2[_sage_const_0 ]+_sage_const_1 ) < si:
                     si = T1[_sage_const_0 ]+T2[_sage_const_0 ]+_sage_const_1 
                     if Eval(T1[_sage_const_1 ]) <= Eval(T2[_sage_const_1 ]):
                         aluf = ['*', T1[_sage_const_1 ], T2[_sage_const_1 ]]
                     else:
                         aluf = ['*', T2[_sage_const_1 ], T1[_sage_const_1 ]]
 
         for i in range(_sage_const_2 ,_sage_const_2 +floor(log(n)/log(_sage_const_2 ))):
             if floor(n**(_sage_const_1 /i)) == ceil(n**(_sage_const_1 /i)):
                 T1 = ShortestTame(n**(_sage_const_1 /i))
                 T2 = ShortestTame(i)
                 if (T1[_sage_const_0 ]+T2[_sage_const_0 ]+_sage_const_1 ) < si:
                     si = T1[_sage_const_0 ]+T2[_sage_const_0 ]+_sage_const_1 
                     aluf = ['^', T1[_sage_const_1 ], T2[_sage_const_1 ]]
         return [si, aluf]
except:
 _st_.goboom(_sage_const_1554 )
_st_.blockend()
_st_.blockbegin()
try:
 def goodstein(number_of_iterations=_sage_const_1 ):
     """
     Produces the set of symbolic expressions associated with the
     the first canonical form. In all the expressions the symbolic
     variable x stands for a short hand notation for the formula (1+1).
 
     ::
         sage: goodstein(1)
         [1, x^x, x, x^x + 1, x + 1, x^x + x, x^x + x + 1]
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     # Initial condition of Initial set
     N0 = [_sage_const_1 , x]
 
     # Main loop performing the iteration
     for iteration in range(number_of_iterations):
 # Implementation of the set recurrence
         N0 = [_sage_const_1 ] + [x**n for n in N0]
 # Initialization of a buffer list N1
         # which will store updates to N0
         N1 = []
         for n in Set(N0).subsets():
             if n.cardinality() > _sage_const_0 :
                 N1.append(sum(n))
         N0 = list(N1)
     return N0
except:
 _st_.goboom(_sage_const_1627 )
_st_.blockend()
try:
 _st_.inline(_sage_const_7 , latex(goodstein(_sage_const_1 )))
except:
 _st_.goboom(_sage_const_1630 )
_st_.blockbegin()
try:
 def SCF(nbitr):
     # Symbol associated with the prime 2.
     x = var('x')
     # Pr corresponds to the initial list of primes
     Pr = [x]
     # Nu corresponds to the initial list of integer
     NuC  = [_sage_const_1 ,x]; TNuC = [_sage_const_1 ,x]
     # Initializing the upper and lower bound
     upr_bnd = _sage_const_2 **_sage_const_2 ; lwr_bnd = _sage_const_2 
     # Computing the set recurrence
     for itr in range(nbitr):
         for jtr in range(log(upr_bnd,_sage_const_2 )-log(lwr_bnd,_sage_const_2 )):
             TpNu = [_sage_const_1 ]
             for p in Pr:
                  TpNu=TpNu+\
 [m*pn for m in TpNu for pn in [p**n for n in NuC if (p**n).subs(x=_sage_const_2 )<=\
 _sage_const_2 **(N(log(lwr_bnd,_sage_const_2 ))+jtr+_sage_const_1 )] if (m*pn).subs(x=_sage_const_2 )<=_sage_const_2 **(N(log(lwr_bnd,_sage_const_2 ))+jtr+_sage_const_1 )]
             # Keeping the elements within the range of the upper and lower bound
             Nu = [f for f in TpNu if (_sage_const_2 **(N(log(lwr_bnd,_sage_const_2 ))+jtr)<\
 f.subs(x=_sage_const_2 ) and f.subs(x=_sage_const_2 )<=_sage_const_2 **(N(log(lwr_bnd,_sage_const_2 ))+jtr+_sage_const_1 ))]
             print '\nThe iteration will find '+\
 str(_sage_const_2 **(N(log(lwr_bnd,_sage_const_2 ))+jtr+_sage_const_1 )-_sage_const_2 **(N(log(lwr_bnd,_sage_const_2 ))+jtr)-len(Nu))+\
 ' new primes in ['+str(_sage_const_2 **(N(log(lwr_bnd,_sage_const_2 ))+jtr))+\
 ', '+str(_sage_const_2 **(N(log(lwr_bnd,_sage_const_2 ))+jtr+_sage_const_1 ))+']'
             # Obtaining the corresponding sorted integer list
             la = [f.subs(x=_sage_const_2 ) for f in Nu]; lb = copy(la); lb.sort()
             # Obtaining the sorting permutation
             perm = []
             for i1 in range(len(la)):
                 for i2 in range(len(lb)):
                     if lb[i1]==la[i2]:
                         perm.append(i2)
                         break
             # Sorting the list using the obtained permutation
             Nu = [Nu[perm[j]] for j in range(len(Nu))]
             # Computing the set completion
             TNuC = TNuC + Nu
             l = len(TNuC)
             i = _sage_const_2 **(log(lwr_bnd,_sage_const_2 )+jtr)-_sage_const_1 
             while i<l-_sage_const_1 :
                 if(TNuC[i+_sage_const_1 ].subs(x=_sage_const_2 )-TNuC[i].subs(x=_sage_const_2 )==_sage_const_2 ):
                     Pr.append(TNuC[i]+_sage_const_1 )
                     TNuC.insert(i+_sage_const_1 ,TNuC[i]+_sage_const_1 )
                     l=l+_sage_const_1 
                 else:
                     i=i+_sage_const_1 
         # Updating the list of integers
         NuC = TNuC
         # Updating the upper and lower bound
         lwr_bnd = upr_bnd; upr_bnd = _sage_const_2 **upr_bnd
     return [Pr, NuC]
except:
 _st_.goboom(_sage_const_1740 )
_st_.blockend()
_st_.blockbegin()
try:
 def RationalSet(Pr, NuC):
     # Initialization of the rational set
     QuC = [_sage_const_1 ]
     # Computing the set
     for p in Pr:
         QuC=QuC+[m*pn for m in QuC for pn in [p**n for n in NuC]+\
 [p**(-n) for n in NuC]]
     return QuC
except:
 _st_.goboom(_sage_const_1752 )
_st_.blockend()
_st_.blockbegin()
try:
 def N_1_k_plus_1(Nk, Pk, k):
     L = []
     for q in Pk:
         for n in range(floor(ln(_sage_const_2 **(k+_sage_const_1 ))/ln(q.subs(x=_sage_const_2 ))), floor(ln(_sage_const_2 **(k+_sage_const_2 ))/ln(q.subs(x=_sage_const_2 )))):
             L.append(q**Nk[n])
     return L
except:
 _st_.goboom(_sage_const_1820 )
_st_.blockend()
_st_.blockbegin()
try:
 def generate_factor_script(c):
     # Creating the string corresponding to the file name
     filename = 'N_'+str(c)+'_kplus1.sage'
    # Opening the file
     f = open(filename,'w')
     f.write('def N_'+str(c)+'_k_plus_1(Nk, Pk, k):\n')
     f.write('    L = []\n')
     # variable storing the spaces
     sp = ''
     for i in range(c):
         if i<_sage_const_1 :
             sp=sp+'    '
             f.write(sp+'for p'+str(i)+' in Pk:\n')
             sp=sp+'    '
             f.write(sp+'for n'+str(i)+' in range(floor(ln(2^(k+2))/ln(p'+str(i)+'.subs(x=2)))):\n' )
         elif i==c-_sage_const_1 :
             sp=sp+'    '
             f.write(sp+'for p'+str(i)+' in Pk[Pk.index(p'+str(i-_sage_const_1 )+')+1:]:\n')
             sp=sp+'    '
             dv = ''
             for d in range(i):
                 # string keeping track of the divisors
                 if d == i-_sage_const_1 :
                     dv=dv+'(p'+str(i-_sage_const_1 )+'^Nk[n'+str(i-_sage_const_1 )+']).subs(x=2)'
                 else:
                     dv=dv+'(p'+str(d)+'^Nk[n'+str(d)+']).subs(x=2)*'
             f.write(sp+'if floor(ln(2^(k+1)/('+dv+'))/ln(p'+str(i)+'.subs(x=2)))>=0:\n')
             sp=sp+'    '
             f.write(sp+'for n'+str(i)+' in range(floor(ln(2^(k+1)/('+dv+'))/ln(p'+str(i)+'.subs(x=2))),\
 floor(ln(2^(k+2)/('+dv+'))/ln(p'+str(i)+'.subs(x=2)))):\n')
             sp=sp+'    '
             mt = ''
             for d in range(c):
                 # string keeping track of the symbolic SCF expression
                 if d == c-_sage_const_1 :
                     mt=mt+'p'+str(c-_sage_const_1 )+'^Nk[n'+str(c-_sage_const_1 )+']'
                 else:
                     mt=mt+'p'+str(d)+'^Nk[n'+str(d)+']*'
             f.write(sp+'L.append('+mt+')\n    return L')
         else:
             sp=sp+'    '
             f.write(sp+'for p'+str(i)+' in Pk[Pk.index(p'+str(i-_sage_const_1 )+')+1:]:\n')
             sp=sp+'    '
             dv = ''
             for d in range(i):
                 # string keeping track of the divisors
                 if d==i-_sage_const_1 :
                     dv=dv+'(p'+str(i-_sage_const_1 )+'^Nk[n'+str(i-_sage_const_1 )+']).subs(x=2)'
                 else:
                     dv=dv+'(p'+str(d)+'^Nk[n'+str(d)+']).subs(x=2)*'
             f.write(\
 sp+'for n'+str(i)+' in range(floor(ln(2^(k+2)/('+dv+'))/ln(p'+str(i)+'.subs(x=2)))):\n')
     # Closing the file
     f.close()
except:
 _st_.goboom(_sage_const_1877 )
_st_.blockend()
_st_.blockbegin()
try:
 def zetarecursionII(nbitr):
     # Defining the symbolic variables x which corresponds
     # to shorthand notation for (1+1).
     var('x')
     # Initial conditions for the zeta recursion.
     # Initial list of primes in SCF encoding
     Pi = [x]
     # Initial list of expression associated with the SCF
     # integer encoding.
     Ni = [_sage_const_1 ] + Pi
     if nbitr == _sage_const_0 :
         return [Ni, Pi, i]
     # The first iteration properly starts here
     i = _sage_const_0 
     Rb = []
     Rb.append(Ni[len(Ni)-_sage_const_1 ])
     Rb = Rb + N_1_k_plus_1(Ni, Pi, i)
     # Sorting the obtainted list
     Tmp = []
     for f in range(_sage_const_2 **(i+_sage_const_1 ),_sage_const_2 **(i+_sage_const_2 )+_sage_const_1 ):
         Tmp.append([])
     for f in Rb:
         Tmp[-_sage_const_2 **(i+_sage_const_1 )+f.subs(x=_sage_const_2 )].append(f)
     # Filling up Rb in order
     Rb = []
     for f in range(len(Tmp)):
         if len(Tmp[f]) == _sage_const_1 :
             Rb.append(Tmp[f][_sage_const_0 ])
         else:
             Rb.append(Tmp[f-_sage_const_1 ][_sage_const_0 ]+_sage_const_1 )
             Pi.append(Tmp[f-_sage_const_1 ][_sage_const_0 ]+_sage_const_1 )
     Ni = list(Ni+Rb[_sage_const_1 :])
     if nbitr == _sage_const_1 :
         return [Ni, Pi, i]
     for i in range(_sage_const_1 , nbitr+_sage_const_1 ):
         print 'Iteration number '+str(i)
         Rb = []
         Rb.append(Ni[len(Ni)-_sage_const_1 ])
         Rb = Rb + N_1_k_plus_1(Ni, Pi, i)
         # Code for going beyound a single prime factors
         prm = _sage_const_6 
         c = _sage_const_2 
         while  prm < _sage_const_2 **(i+_sage_const_2 ):
             generate_factor_script(c)
             load('N_'+str(c)+'_kplus1.sage')
             Rb = Rb + eval("N_%d_k_plus_1(Ni,Pi,%d)"%(c,i))
             # Since ironically c indexes the next prime we have
             prm = prm*Integer((Pi[c-_sage_const_1 ]).subs(x=_sage_const_2 ))
             c = c+_sage_const_1 
         # Sorting the obtainted list
         Tmp = []
         for f in range(_sage_const_2 **(i+_sage_const_1 ),_sage_const_2 **(i+_sage_const_2 )+_sage_const_1 ):
             Tmp.append([])
         for f in Rb:
             Tmp[-_sage_const_2 **(i+_sage_const_1 )+f.subs(x=_sage_const_2 )].append(f)
         # Filling up Rb in order
         Rb = []
         for f in range(len(Tmp)):
             if len(Tmp[f]) == _sage_const_1 :
                 Rb.append(Tmp[f][_sage_const_0 ])
             else:
                 Rb.append(Tmp[f-_sage_const_1 ][_sage_const_0 ]+_sage_const_1 )
                 Pi.append(Tmp[f-_sage_const_1 ][_sage_const_0 ]+_sage_const_1 )
         Ni = list(Ni+Rb[_sage_const_1 :])
     return [Ni, Pi, i]
except:
 _st_.goboom(_sage_const_1945 )
_st_.blockend()
_st_.blockbegin()
try:
  Lp3 = zetarecursionII(_sage_const_3 )[_sage_const_1 ]
except:
 _st_.goboom(_sage_const_1946 )
_st_.blockend()
try:
 _st_.inline(_sage_const_8 , latex(Lp3[_sage_const_0 ]))
except:
 _st_.goboom(_sage_const_1949 )
try:
 _st_.inline(_sage_const_9 , latex(Lp3[_sage_const_1 ]))
except:
 _st_.goboom(_sage_const_1949 )
try:
 _st_.inline(_sage_const_10 , latex(Lp3[_sage_const_2 ]))
except:
 _st_.goboom(_sage_const_1949 )
try:
 _st_.inline(_sage_const_11 , latex(Lp3[_sage_const_3 ]))
except:
 _st_.goboom(_sage_const_1949 )
try:
 _st_.inline(_sage_const_12 , latex(Lp3[_sage_const_4 ]))
except:
 _st_.goboom(_sage_const_1949 )
try:
 _st_.inline(_sage_const_13 , latex(Lp3[_sage_const_5 ]))
except:
 _st_.goboom(_sage_const_1952 )
try:
 _st_.inline(_sage_const_14 , latex(Lp3[_sage_const_6 ]))
except:
 _st_.goboom(_sage_const_1952 )
try:
 _st_.inline(_sage_const_15 , latex(Lp3[_sage_const_7 ]))
except:
 _st_.goboom(_sage_const_1952 )
try:
 _st_.inline(_sage_const_16 , latex(Lp3[_sage_const_8 ]))
except:
 _st_.goboom(_sage_const_1952 )
try:
 _st_.inline(_sage_const_17 , latex(Lp3[_sage_const_9 ]))
except:
 _st_.goboom(_sage_const_1952 )
try:
 _st_.inline(_sage_const_18 , latex(Lp3[_sage_const_8 ]))
except:
 _st_.goboom(_sage_const_1955 )
try:
 _st_.inline(_sage_const_19 , latex(Lp3[_sage_const_9 ]))
except:
 _st_.goboom(_sage_const_1955 )
_st_.blockbegin()
try:
 def RecursiveHorner(nbitr=_sage_const_1 ):
     x = var('x')
     Nk  = [_sage_const_1 , x, _sage_const_1 +x, x**x]
     # Initialization of the lists
     LEk = [x**x]
     LOk = [_sage_const_1 +x]
     LPk = [x, x**x]
     # Main loop computing the encoding
     for i in range(nbitr):
         # Updating the list
         LEkp1 = [m*n for m in LPk for n in LOk] + [x**m for m in LEk+LOk]
         LOkp1 = [n+_sage_const_1  for n in LEk]
         LPkp1 = LPk + [x**m for m in LEk+LOk]
         # The New replaces the old
         Nk = Nk + LEkp1+LOkp1
         LEk = LEkp1
         LOk = LOkp1
         LPk = LPkp1
     return Nk
except:
 _st_.goboom(_sage_const_1996 )
_st_.blockend()
_st_.endofdoc()


==> IntegerFormulaEncodingSagePackage.sagetex.sage <==
## -*- encoding: utf-8 -*-
## This file (IntegerFormulaEncodingSagePackage.sagetex.sage) was *autogenerated* from IntegerFormulaEncodingSagePackage.tex with sagetex.sty version 2012/01/16 v2.3.3-69dcb0eb93de.
import sagetex
_st_ = sagetex.SageTeXProcessor('IntegerFormulaEncodingSagePackage', version='2012/01/16 v2.3.3-69dcb0eb93de', version_check=True)
_st_.blockbegin()
try:
 def T2Pre(expr):
     """
     Converts formula written in the bracket tree encoding to the
     Prefix string encoding notation
 
 
     EXAMPLES:
     The implementation here tacitly assumes that the input
     is a valid binary bracket formula-tree expression. The usage of the function
     is illustrated bellow.
     ::
         sage: T2Pre(['+',1,1])
         '+11'
 
 
     AUTHORS:
     - Edinah K. Gnang and Doron Zeilberger
 
     To Do :
     -
 
     """
     s = str(expr)
     return ((((s.replace("[","")).replace("]",""))\
 .replace(",","")).replace("'","")).replace(" ","")
except:
 _st_.goboom(254)
_st_.blockend()
_st_.blockbegin()
try:
 def T2P(expr):
     """
     The function converts binary formula-tree format to the more compacts
     postfix string notation.
 
 
     EXAMPLES:
     The implementation here tacitly assumes that the input
     is a valid binary formula-tree expression. The usage of the function
     is illustrated bellow.
     ::
         sage: T2P(['+',1,1])
         '11+'
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     -
 
     """
     s = str(expr)
     return ((((s.replace("[","")).replace("]",""))\
 .replace(",","")).replace("'","")).replace(" ","")[::-1]
except:
 _st_.goboom(289)
_st_.blockend()
_st_.blockbegin()
try:
 def RollLD(L):
     """
     The functions constructs a loaded die according to values specified
     by the input list of positive integers. The input list also
 specifies the desired bias for each one of the faces of the dice
 
 
     EXAMPLES:
     The tacitly assume that the input list is indeed made up of positive integers
     as no check is perform to validate that assumption
     ::
         sage: RollLD([1, 2, 3])
         2
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     # Summing up all the
     N = sum(L)
     r = randint(1,N)
     for i in range(len(L)):
         if sum(L[:i+1]) >= r:
             return i+1
 
except:
 _st_.goboom(326)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FaT(n):
     """
     The procedure outputs the list of Formula-binary Trees
     constructed using fan-in two addition gates and having
     inputs restricted to the integral unit 1 and the resulting
     formulas each evaluate to the input integer n > 0.
 
     EXAMPLES:
     The procedure expects a positive integer otherwise
     it returns the empty list.
     ::
         sage: FaT(3)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     -
 
     """
     if n==1:
         return [1]
     elif n > 1 and type(n) == Integer:
         gu = []
         for i in range(1,n):
             gu = gu + [['+', g1, g2] for g1 in FaT(i) for g2 in FaT(n-i)]
         return gu
     else :
         return []
except:
 _st_.goboom(372)
_st_.blockend()
try:
 _st_.inline(0, latex(FaT(1)))
except:
 _st_.goboom(376)
try:
 _st_.inline(1, latex(FaT(2)))
except:
 _st_.goboom(379)
_st_.blockbegin()
try:
 @cached_function
 def FaPre(n):
     """
     The procedure outputs the list of Formula in prefix
     notation constructed using fan-in two addition gates
     having inputs restricted to the integral unit 1
     and the resulting formula evaluates to the input
     integer n > 0.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FaPre(3)
         ['+1+11', '++111']
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return [T2Pre(g) for g in FaT(n)]
except:
 _st_.goboom(410)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FaP(n):
     """
     The set of formula only using addition gates
     which evaluates to the input integer n in prefix notation.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FaP(3)
         ['11+1+', '111++']
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Nothing as this procedure is optimal
 
     """
     return [T2P(g) for g in FaT(n)]
except:
 _st_.goboom(435)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def Ca(n):
     """
     The procedure outputs the number of Formula-binary Trees
     constructed using fan-in two addition gates and having
     inputs restricted to the integral unit 1 and the each
     of the resulting formulas each evaluate to the input integer n > 0.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: Ca(3)
         2
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == 1:
         return 1
     else :
         return sum([Ca(i)*Ca(n-i) for i in range(1,n)])
except:
 _st_.goboom(469)
_st_.blockend()
try:
 _st_.inline(2, latex(Ca(1)))
except:
 _st_.goboom(472)
try:
 _st_.inline(3, latex(Ca(2)))
except:
 _st_.goboom(475)
try:
 _st_.inline(4, latex(Ca(3)))
except:
 _st_.goboom(478)
try:
 _st_.inline(5, latex(Ca(4)))
except:
 _st_.goboom(481)
try:
 _st_.inline(6, latex(Ca(5)))
except:
 _st_.goboom(484)
_st_.blockbegin()
try:
 @cached_function
 def LopFaT(n):
     """
     Outputs all the formula-binary trees only using addition
     such that the first term of the addition is >= the second term.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: LopFaT(3)
         [['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == 0:
         return []
     elif n == 1:
         return [1]
     else :
         gu = []
         for i in range(1,1+floor(n/2)):
             gu = gu + [['+', g1, g2] for g1 in LopFaT(n-i) for g2 in LopFaT(i)]
         return gu
except:
 _st_.goboom(531)
_st_.blockend()
_st_.blockbegin()
try:
 def LopFaPre(n):
     """
     Outputs all the formula-binary tree
     which evaluate to the input integer n such that the first
     term of the addition is >= the second term in prefix notation.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: LopFaPre(2)
         "+11"
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return [T2Pre(f) for f in LopFaT(n)]
except:
 _st_.goboom(555)
_st_.blockend()
_st_.blockbegin()
try:
 def LopFaP(n):
     """
     Outputs all the formula-binary tree
     which evaluate to the input integer n such that the first
     term of the addition is >= the second term in postfix notation.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: LopFaP(2)
         "11+"
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return [T2P(f) for f in LopFaT(n)]
except:
 _st_.goboom(580)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def LopCa(n):
     """
     Outputs the number of formula-binary trees only using addition gates
     such that the first term of the addition is >= the second term.
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: LopCa(3)
         1
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == 1:
         return 1
     else :
         return sum([LopCa(i)*LopCa(n-i) for i in range(1,1+floor(n/2))])
except:
 _st_.goboom(609)
_st_.blockend()
_st_.blockbegin()
try:
 def RaFaT(n):
     """
     Outputs a uniformly randomly chosen formula-binary tree
     which evaluate to the input integer n > 0.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaFat(3)
         ['+', ['+', 1, 1], 1]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == 0:
         return []
     if n == 1:
         return [1]
     else :
         # Rolling the Loaded Die.
         j = RollLD([Ca(i)*Ca(n-i) for i in range(1,n+1)])
         return ['+', RaFaT(j), RaFaT(n-j)]
except:
 _st_.goboom(644)
_st_.blockend()
_st_.blockbegin()
try:
 def RaFaPre(n):
     """
     Outputs a uniformly randomly chosen formula-binary tree
     which evaluate to the input integer n in prefix notation.
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaFaPre(3)
         "++111"
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return(T2Pre(RaFaT(n)))
except:
 _st_.goboom(668)
_st_.blockend()
_st_.blockbegin()
try:
 def RaFaP(n):
     """
     Outputs a uniformly randomly chosen formula-binary tree
     which evaluate to the input integer n in postfix notation.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaFaP(3)
         111++
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return(T2P(RaFaT(n)))
except:
 _st_.goboom(692)
_st_.blockend()
_st_.blockbegin()
try:
 def RaLopFaT(n):
     """
     Outputs a uniformly randomly chosen formula-binary tree
     which evaluate to the input integer n such that the first
     term of the addition is >= the second term.
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaLopFaT(3)
         ['+', ['+', 1, 1], 1]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == 1:
         return [1]
     else:
         # Rolling the Loaded Die.
         j = RollLD([LopCa(i)*LopCa(n-i) for i in range(1,1+floor(n/2))])
         return ['+', RaLopFaT(n-j), RaLopFaT(j)]
except:
 _st_.goboom(720)
_st_.blockend()
_st_.blockbegin()
try:
 def RaLopFaPre(n):
     """
     Outputs a uniformly randomly chosen formula-binary tree
     which evaluate to the input integer n such that the first
     term of the addition is >= the second term in Prefix notation.
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaLopFaPre(3)
         "++111"
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return T2Pre(RaLopFaT(n))
except:
 _st_.goboom(743)
_st_.blockend()
_st_.blockbegin()
try:
 def RaLopFaP(n):
     """
     Outputs a uniformly randomly chosen formula-binary tree
     which evaluate to the input integer n such that the first
     term of the addition is >= the second term in Postfix notation.
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaLopFaP(3)
         "111++"
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return T2P(RaLopFaT(n))
except:
 _st_.goboom(767)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FamTa(n):
     """
     The set of formula-binary trees only using additions and
     multiplications gates with the root gate being an addition
     gate and most importantly evaluates to the input integer n.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FamTa(3)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == 0:
         return []
     elif n == 1:
         return [1]
     else :
         gu = []
         for i in range(1,n):
             gu = gu + [['+', g1, g2] for g1 in FamT(i) for g2 in FamT(n-i)]
         return gu
except:
 _st_.goboom(811)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FamTm(n):
     """
     The set of formula-binary trees only using addition  and
     multiplication gates with root gate corresponding to a
     multiplication gate which evaluates to the input integer n.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FamTm(4)
         [['*',  ['+', 1, 1], ['+', 1, 1]]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == 1:
         return []
     else :
         gu = []
         for i in range(2, 1+floor(n/2)):
             if mod(n,i) == 0:
                 gu = gu + [['*', g1, g2] for g1 in FamT(i) for g2 in FamT(n/i)]
         return gu
except:
 _st_.goboom(844)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FamT(n):
     """
     The set of formula-binary trees only using addition and
     multiplication gates.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FamT(3)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return (FamTa(n) + FamTm(n))
except:
 _st_.goboom(870)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def Cama(n):
     """
     Output the size of the set of formulas produced by the procedure FamTa(n).
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: Cama(4)
         5
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==1:
         return 1
     else:
         return sum([Cam(i)*Cam(n-i) for i in range(1,n)])
except:
 _st_.goboom(899)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def Camm(n):
     """
     Output the size of the set of formulas produced by the procedure FamTm(n).
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: Camm(4)
         1
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==1:
         return 1
     else:
         return sum([Cam(i)*Cam(n/i) for i in range(2,1+floor(n/2)) if mod(n,i)==0])
except:
 _st_.goboom(927)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def Cam(n):
     """
     Output the size of the set of formulas produced by the procedure FamT(n).
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: Cam(6)
         52
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return Cama(n)+Camm(n)
except:
 _st_.goboom(951)
_st_.blockend()
_st_.blockbegin()
try:
 def RaFamTa(n):
     """
     Outputs a formula-binary tree formula sampled uniformly at random
     amoung all formulas which evaluates to the input integer n
     the formula results from a finite combination of addition
     and multiplication gates and is rooted at an addition gate.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaFamT(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==1:
         return 1
     else:
         j = RollLD([Cam(i)*Cam(n-i) for i in range(1,n+1)])
         return ['+', RaFamT(j), RaFamT(n-j)]
except:
 _st_.goboom(984)
_st_.blockend()
_st_.blockbegin()
try:
 def RaFamTm(n):
     """
     Outputs a formula-binary tree sampled uniformly at random
     which evaluates to the input integer n using only addition
     and multiplication gates and rooted at a mulitplication.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaFamT(6)
         ['*',['+', 1, 1], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==1:
         print '1 has no multiplicative split'
         return I
     elif is_prime(n):
         print str(n)+' has no multiplicative split'
         return I
     else:
         lu = []
         L  = []
         for i in range(2,1+floor(n/2)):
             if mod(n,i)==0:
                 lu.append(i)
                 L.append(Cam(i)*Cam(n/i))
         j = RollLD(L)
         return ['*', RaFamT(lu[j-1]), RaFamT(n/lu[j-1])]
 
except:
 _st_.goboom(1026)
_st_.blockend()
_st_.blockbegin()
try:
 def RaFamT(n):
     """
     Outputs a formula-binary tree sampled uniformly at random
     which evaluates to the input integer n using only addition
     and multiplication gates.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaFamT(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==1:
         return 1
     else:
         i = RollLD[Cama(n),Camm(n)]
         if i==1:
             return RaFamTa(n)
         else :
             return RaFamTm(n)
except:
 _st_.goboom(1060)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FamP(n):
     """
     Outputs the set of formula-binary tree written in Postfix notation
     which evaluates to the input integer n using only addition
     and multiplication gates.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FamP(2)
         '11+'
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return [T2P(f) for f in FamT(n)]
except:
 _st_.goboom(1087)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FamPre(n):
     """
     Outputs the set of formula-binary tree written in prefix notation
     which evaluates to the input integer n using only addition
     and multiplication gates.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FamPre(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return [T2Pre(f) for f in FamT(n)]
except:
 _st_.goboom(1114)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def RaFamP(n):
     """
     Outputs a uniformly randomly sample formula-binary tree written
     in postfix notation which evaluates to the input integer n using
     only addition and multiplication gates.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaFamP(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return T2P(RaFamT(n))
except:
 _st_.goboom(1142)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def RaFamPre(n):
     """
     Outputs a uniformly randomly sample formula-binary tree written
     in prefix notation which evaluates to the input integer n using
     only addition and multiplication gates.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: RaFamPre(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return T2Pre(RaFamT(n))
except:
 _st_.goboom(1170)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FameTa(n):
     """
     The set of formula-binary trees only using addition,
     multiplication, and exponentiation gates. The root gate
     being an addition gate and and the formula evaluates to
     the input integer n.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FameTa(2)
         ['+', 1, 1]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == 1:
         return [1]
     else:
         gu = []
         for i in range(1,n):
             gu = gu + [['+', g1, g2] for g1 in FameT(i) for g2 in FameT(n-i)]
         return gu
except:
 _st_.goboom(1210)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FameTm(n):
     """
     The set of formula-binary trees only using addition.
     multiplication and exponentiation gates with the top
     gate being a multiplication gate which evaluates to the
     input integer n.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FameTm(3)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == 1:
         return []
     else :
         gu = []
         for i in range(2,1+floor(n/2)):
             if mod(n,i) == 0:
                 gu = gu + [['*', g1, g2] for g1 in FameT(i) for g2 in FameT(n/i)]
         return gu
except:
 _st_.goboom(1244)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FameTe(n):
     """
     The set of formula-binary trees only using addition.
     multiplication and exponentiation gates with the top
     gate being an exponetiation gate which evaluates to the
     input integer n.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FameTe(3)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n == 1:
         return []
     else :
         gu = []
         for i in range(2,2+floor(log(n)/log(2))):
             if floor(n^(1/i)) == ceil(n^(1/i)):
                 gu = gu + [['^', g1, g2] for g1 in FameT(i) for g2 in FameT(n^(1/i))]
         return gu
except:
 _st_.goboom(1277)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def FameT(n):
     """
     The set of formula-binary trees only using addition.
     multiplication and exponentiation gates which evaluates to the
     input integer n.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: FameT(3)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return FameTa(n) + FameTm(n) + FameTe(n)
except:
 _st_.goboom(1304)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def Camea(n):
     """
     Output the size of the set of formulas produced by the procedure FamTa(n).
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: Camea(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==1:
         return 1
     else:
         return sum([Came(i)*Came(n-i) for i in range(1,n)])
except:
 _st_.goboom(1333)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def Camem(n):
     """
     Output the size of the set of formulas produced by the procedure FamTa(n).
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: Camm(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==1:
         return 1
     else:
         return sum([Came(i)*Came(n/i) for i in range(2,1+floor(n/2)) if mod(n,i)==0])
except:
 _st_.goboom(1359)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def Camee(n):
     """
     Output the size of the set of formulas produced by the procedure FamTa(n).
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: Camee(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==1:
         return 1
     else:
         return sum([Came(i)*Came(n^(1/i)) for i in range(2,2+floor(log(n)/log(2)))\
 if floor(n^(1/i)) == ceil(n^(1/i))])
except:
 _st_.goboom(1386)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def Came(n):
     """
     Output the size of the set of formulas produced by the procedure FamTa(n).
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: Came(6)
         [['+', 1, ['+', 1, 1]], ['+', ['+', 1, 1], 1]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     return Camea(n)+Camem(n)+Camee(n)
except:
 _st_.goboom(1432)
_st_.blockend()
_st_.blockbegin()
try:
 def ConstanI(nb_terms, nb_itrs, prec):
 # expressing the truncated series
     f = sum([Cam(n)*x^n for n in range(1,nb_terms)])
     g = sum([Cam(d)*(f.subs(x=(x^d))-x^d) for d in range(2,nb_terms)])
     g = 1/4-g
     xk = 1/4.077
     for itr in range(nb_itrs):
         xkp1 = RealField(prec)(g.subs(x=xk))
         xk   = xkp1
     return RealField(prec)(1/xk)
except:
 _st_.goboom(1446)
_st_.blockend()
_st_.blockbegin()
try:
 def ConstanII(nb_terms, nb_itrs, prec):
 # expressing the truncated series
     f = sum([Came(n)*x^n for n in range(1,nb_terms)])
     g = sum([Came(d)*(f.subs(x=(x^d))-x^d) for d in range(2,nb_terms)])
     g = 1/4-g
     xk = 1/4.131
     for itr in range(nb_itrs):
         xkp1 = RealField(prec)(g.subs(x=xk))
         xk   = xkp1
     return RealField(prec)(1/xk)
except:
 _st_.goboom(1460)
_st_.blockend()
_st_.blockbegin()
try:
 def ConstanIII(nb_terms, nb_itrs, prec):
     f = sum([Cam(n)*x^n for n in range(1,100)])
     g = sum([Cam(d)*(f.subs(x=(x^d))-x^d) for d in range(2,100)])
     g1 = 1/4-g
     # Iteration
     xk = 1/4.077
     for itr in range(20):
         xkp1 = RealField(100)(g1.subs(x=xk))
         xk   = xkp1
         print RealField(100)(1/xk)
     # Setting the constant rho
     r = xk
     h = x + g
     G = expand((1-4*h)*sum([(x/r)^j for j in range(100)]))
     L = G.operands()
     Ls = []
     for i in range(100):
         Ls.append(L[len(L)-i-1])
     G = sum(Ls)
     G1 = sqrt(G.subs(x = x*r))
     c  =-1/2/sqrt(pi)
     print N(-G1.subs(x=1)*c/2)
     C = N(-G1.subs(x=1)*c/2)
     # Computing the list of ratio for ploting.
     Rt = [Cam(n)*sqrt(n^3)/(C*(1/r)^n) for n in range(2,100)]
     Plt = line([(n,N(Rt[n])) for n in range(len(Rt))])
     return [Plt,Rt]
except:
 _st_.goboom(1491)
_st_.blockend()
_st_.blockbegin()
try:
 @cached_function
 def ShortestTame(n):
     """
     Outputs the length and an example of the smallest binary-tree
     formula using fan-in two addition, multiplication and
     exponentiation gates.
 
     EXAMPLES:
     The input n must be greater than 0
     ::
         sage: ShortestTame(6)
         [9, ['*', ['+', 1, 1], ['+', 1, ['+', 1, 1]]]]
 
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     if n==1:
         return [1,1]
     else:
         aluf = []
         si = 2*n
         for i in range(1,n):
             T1 = ShortestTame(i)
             T2 = ShortestTame(n-i)
             if (T1[0]+T2[0]+1) < si:
                 si = T1[0]+T2[0]+1
                 if Eval(T1[1]) <= Eval(T2[1]):
                     aluf = ['+', T1[1], T2[1]]
                 else:
                     aluf = ['+', T2[1], T1[1]]
 
         for i in range(2,floor(n/2)):
             if mod(n,i)==0:
                 T1 = ShortestTame(i)
                 T2 = ShortestTame(n/i)
                 if (T1[0]+T2[0]+1) < si:
                     si = T1[0]+T2[0]+1
                     if Eval(T1[1]) <= Eval(T2[1]):
                         aluf = ['*', T1[1], T2[1]]
                     else:
                         aluf = ['*', T2[1], T1[1]]
 
         for i in range(2,2+floor(log(n)/log(2))):
             if floor(n^(1/i)) == ceil(n^(1/i)):
                 T1 = ShortestTame(n^(1/i))
                 T2 = ShortestTame(i)
                 if (T1[0]+T2[0]+1) < si:
                     si = T1[0]+T2[0]+1
                     aluf = ['^', T1[1], T2[1]]
         return [si, aluf]
except:
 _st_.goboom(1554)
_st_.blockend()
_st_.blockbegin()
try:
 def goodstein(number_of_iterations=1):
     """
     Produces the set of symbolic expressions associated with the
     the first canonical form. In all the expressions the symbolic
     variable x stands for a short hand notation for the formula (1+1).
 
     ::
         sage: goodstein(1)
         [1, x^x, x, x^x + 1, x + 1, x^x + x, x^x + x + 1]
 
     AUTHORS:
     - Edinah K. Gnang, Maksym Radziwill and Doron Zeilberger
 
     To Do :
     - Try to implement faster version of this procedure
 
     """
     # Initial condition of Initial set
     N0 = [1, x]
 
     # Main loop performing the iteration
     for iteration in range(number_of_iterations):
 # Implementation of the set recurrence
         N0 = [1] + [x^n for n in N0]
 # Initialization of a buffer list N1
         # which will store updates to N0
         N1 = []
         for n in Set(N0).subsets():
             if n.cardinality() > 0:
                 N1.append(sum(n))
         N0 = list(N1)
     return N0
except:
 _st_.goboom(1627)
_st_.blockend()
try:
 _st_.inline(7, latex(goodstein(1)))
except:
 _st_.goboom(1630)
_st_.blockbegin()
try:
 def SCF(nbitr):
     # Symbol associated with the prime 2.
     x = var('x')
     # Pr corresponds to the initial list of primes
     Pr = [x]
     # Nu corresponds to the initial list of integer
     NuC  = [1,x]; TNuC = [1,x]
     # Initializing the upper and lower bound
     upr_bnd = 2^2; lwr_bnd = 2
     # Computing the set recurrence
     for itr in range(nbitr):
         for jtr in range(log(upr_bnd,2)-log(lwr_bnd,2)):
             TpNu = [1]
             for p in Pr:
                  TpNu=TpNu+\
 [m*pn for m in TpNu for pn in [p^n for n in NuC if (p^n).subs(x=2)<=\
 2^(N(log(lwr_bnd,2))+jtr+1)] if (m*pn).subs(x=2)<=2^(N(log(lwr_bnd,2))+jtr+1)]
             # Keeping the elements within the range of the upper and lower bound
             Nu = [f for f in TpNu if (2^(N(log(lwr_bnd,2))+jtr)<\
 f.subs(x=2) and f.subs(x=2)<=2^(N(log(lwr_bnd,2))+jtr+1))]
             print '\nThe iteration will find '+\
 str(2^(N(log(lwr_bnd,2))+jtr+1)-2^(N(log(lwr_bnd,2))+jtr)-len(Nu))+\
 ' new primes in ['+str(2^(N(log(lwr_bnd,2))+jtr))+\
 ', '+str(2^(N(log(lwr_bnd,2))+jtr+1))+']'
             # Obtaining the corresponding sorted integer list
             la = [f.subs(x=2) for f in Nu]; lb = copy(la); lb.sort()
             # Obtaining the sorting permutation
             perm = []
             for i1 in range(len(la)):
                 for i2 in range(len(lb)):
                     if lb[i1]==la[i2]:
                         perm.append(i2)
                         break
             # Sorting the list using the obtained permutation
             Nu = [Nu[perm[j]] for j in range(len(Nu))]
             # Computing the set completion
             TNuC = TNuC + Nu
             l = len(TNuC)
             i = 2^(log(lwr_bnd,2)+jtr)-1
             while i<l-1:
                 if(TNuC[i+1].subs(x=2)-TNuC[i].subs(x=2)==2):
                     Pr.append(TNuC[i]+1)
                     TNuC.insert(i+1,TNuC[i]+1)
                     l=l+1
                 else:
                     i=i+1
         # Updating the list of integers
         NuC = TNuC
         # Updating the upper and lower bound
         lwr_bnd = upr_bnd; upr_bnd = 2^upr_bnd
     return [Pr, NuC]
except:
 _st_.goboom(1740)
_st_.blockend()
_st_.blockbegin()
try:
 def RationalSet(Pr, NuC):
     # Initialization of the rational set
     QuC = [1]
     # Computing the set
     for p in Pr:
         QuC=QuC+[m*pn for m in QuC for pn in [p^n for n in NuC]+\
 [p^(-n) for n in NuC]]
     return QuC
except:
 _st_.goboom(1752)
_st_.blockend()
_st_.blockbegin()
try:
 def N_1_k_plus_1(Nk, Pk, k):
     L = []
     for q in Pk:
         for n in range(floor(ln(2^(k+1))/ln(q.subs(x=2))), floor(ln(2^(k+2))/ln(q.subs(x=2)))):
             L.append(q^Nk[n])
     return L
except:
 _st_.goboom(1820)
_st_.blockend()
_st_.blockbegin()
try:
 def generate_factor_script(c):
     # Creating the string corresponding to the file name
     filename = 'N_'+str(c)+'_kplus1.sage'
    # Opening the file
     f = open(filename,'w')
     f.write('def N_'+str(c)+'_k_plus_1(Nk, Pk, k):\n')
     f.write('    L = []\n')
     # variable storing the spaces
     sp = ''
     for i in range(c):
         if i<1:
             sp=sp+'    '
             f.write(sp+'for p'+str(i)+' in Pk:\n')
             sp=sp+'    '
             f.write(sp+'for n'+str(i)+' in range(floor(ln(2^(k+2))/ln(p'+str(i)+'.subs(x=2)))):\n' )
         elif i==c-1:
             sp=sp+'    '
             f.write(sp+'for p'+str(i)+' in Pk[Pk.index(p'+str(i-1)+')+1:]:\n')
             sp=sp+'    '
             dv = ''
             for d in range(i):
                 # string keeping track of the divisors
                 if d == i-1:
                     dv=dv+'(p'+str(i-1)+'^Nk[n'+str(i-1)+']).subs(x=2)'
                 else:
                     dv=dv+'(p'+str(d)+'^Nk[n'+str(d)+']).subs(x=2)*'
             f.write(sp+'if floor(ln(2^(k+1)/('+dv+'))/ln(p'+str(i)+'.subs(x=2)))>=0:\n')
             sp=sp+'    '
             f.write(sp+'for n'+str(i)+' in range(floor(ln(2^(k+1)/('+dv+'))/ln(p'+str(i)+'.subs(x=2))),\
 floor(ln(2^(k+2)/('+dv+'))/ln(p'+str(i)+'.subs(x=2)))):\n')
             sp=sp+'    '
             mt = ''
             for d in range(c):
                 # string keeping track of the symbolic SCF expression
                 if d == c-1:
                     mt=mt+'p'+str(c-1)+'^Nk[n'+str(c-1)+']'
                 else:
                     mt=mt+'p'+str(d)+'^Nk[n'+str(d)+']*'
             f.write(sp+'L.append('+mt+')\n    return L')
         else:
             sp=sp+'    '
             f.write(sp+'for p'+str(i)+' in Pk[Pk.index(p'+str(i-1)+')+1:]:\n')
             sp=sp+'    '
             dv = ''
             for d in range(i):
                 # string keeping track of the divisors
                 if d==i-1:
                     dv=dv+'(p'+str(i-1)+'^Nk[n'+str(i-1)+']).subs(x=2)'
                 else:
                     dv=dv+'(p'+str(d)+'^Nk[n'+str(d)+']).subs(x=2)*'
             f.write(\
 sp+'for n'+str(i)+' in range(floor(ln(2^(k+2)/('+dv+'))/ln(p'+str(i)+'.subs(x=2)))):\n')
     # Closing the file
     f.close()
except:
 _st_.goboom(1877)
_st_.blockend()
_st_.blockbegin()
try:
 def zetarecursionII(nbitr):
     # Defining the symbolic variables x which corresponds
     # to shorthand notation for (1+1).
     var('x')
     # Initial conditions for the zeta recursion.
     # Initial list of primes in SCF encoding
     Pi = [x]
     # Initial list of expression associated with the SCF
     # integer encoding.
     Ni = [1] + Pi
     if nbitr == 0:
         return [Ni, Pi, i]
     # The first iteration properly starts here
     i = 0
     Rb = []
     Rb.append(Ni[len(Ni)-1])
     Rb = Rb + N_1_k_plus_1(Ni, Pi, i)
     # Sorting the obtainted list
     Tmp = []
     for f in range(2^(i+1),2^(i+2)+1):
         Tmp.append([])
     for f in Rb:
         Tmp[-2^(i+1)+f.subs(x=2)].append(f)
     # Filling up Rb in order
     Rb = []
     for f in range(len(Tmp)):
         if len(Tmp[f]) == 1:
             Rb.append(Tmp[f][0])
         else:
             Rb.append(Tmp[f-1][0]+1)
             Pi.append(Tmp[f-1][0]+1)
     Ni = list(Ni+Rb[1:])
     if nbitr == 1:
         return [Ni, Pi, i]
     for i in range(1, nbitr+1):
         print 'Iteration number '+str(i)
         Rb = []
         Rb.append(Ni[len(Ni)-1])
         Rb = Rb + N_1_k_plus_1(Ni, Pi, i)
         # Code for going beyound a single prime factors
         prm = 6
         c = 2
         while  prm < 2^(i+2):
             generate_factor_script(c)
             load('N_'+str(c)+'_kplus1.sage')
             Rb = Rb + eval("N_%d_k_plus_1(Ni,Pi,%d)"%(c,i))
             # Since ironically c indexes the next prime we have
             prm = prm*Integer((Pi[c-1]).subs(x=2))
             c = c+1
         # Sorting the obtainted list
         Tmp = []
         for f in range(2^(i+1),2^(i+2)+1):
             Tmp.append([])
         for f in Rb:
             Tmp[-2^(i+1)+f.subs(x=2)].append(f)
         # Filling up Rb in order
         Rb = []
         for f in range(len(Tmp)):
             if len(Tmp[f]) == 1:
                 Rb.append(Tmp[f][0])
             else:
                 Rb.append(Tmp[f-1][0]+1)
                 Pi.append(Tmp[f-1][0]+1)
         Ni = list(Ni+Rb[1:])
     return [Ni, Pi, i]
except:
 _st_.goboom(1945)
_st_.blockend()
_st_.blockbegin()
try:
  Lp3 = zetarecursionII(3)[1]
except:
 _st_.goboom(1946)
_st_.blockend()
try:
 _st_.inline(8, latex(Lp3[0]))
except:
 _st_.goboom(1949)
try:
 _st_.inline(9, latex(Lp3[1]))
except:
 _st_.goboom(1949)
try:
 _st_.inline(10, latex(Lp3[2]))
except:
 _st_.goboom(1949)
try:
 _st_.inline(11, latex(Lp3[3]))
except:
 _st_.goboom(1949)
try:
 _st_.inline(12, latex(Lp3[4]))
except:
 _st_.goboom(1949)
try:
 _st_.inline(13, latex(Lp3[5]))
except:
 _st_.goboom(1952)
try:
 _st_.inline(14, latex(Lp3[6]))
except:
 _st_.goboom(1952)
try:
 _st_.inline(15, latex(Lp3[7]))
except:
 _st_.goboom(1952)
try:
 _st_.inline(16, latex(Lp3[8]))
except:
 _st_.goboom(1952)
try:
 _st_.inline(17, latex(Lp3[9]))
except:
 _st_.goboom(1952)
try:
 _st_.inline(18, latex(Lp3[8]))
except:
 _st_.goboom(1955)
try:
 _st_.inline(19, latex(Lp3[9]))
except:
 _st_.goboom(1955)
_st_.blockbegin()
try:
 def RecursiveHorner(nbitr=1):
     x = var('x')
     Nk  = [1, x, 1+x, x^x]
     # Initialization of the lists
     LEk = [x^x]
     LOk = [1+x]
     LPk = [x, x^x]
     # Main loop computing the encoding
     for i in range(nbitr):
         # Updating the list
         LEkp1 = [m*n for m in LPk for n in LOk] + [x^m for m in LEk+LOk]
         LOkp1 = [n+1 for n in LEk]
         LPkp1 = LPk + [x^m for m in LEk+LOk]
         # The New replaces the old
         Nk = Nk + LEkp1+LOkp1
         LEk = LEkp1
         LOk = LOkp1
         LPk = LPkp1
     return Nk
except:
 _st_.goboom(1996)
_st_.blockend()
_st_.endofdoc()

